Medical Spoken Named Entity Recognition

Spoken Named Entity Recognition (NER) aims to extract named entities from speech and categorise them into types like person, location, organization, etc. In this work, we present VietMed-NER - the first spoken NER dataset in the medical domain. To our knowledge, our Vietnamese real-world dataset is the largest spoken NER dataset in the world regarding the number of entity types, featuring 18 distinct types. Furthermore, we present baseline results using various state-of-the-art pre-trained models: encoder-only and sequence-to-sequence; and conduct quantitative and qualitative error analysis. We found that pre-trained multilingual models generally outperform monolingual models on reference text and ASR output and encoders outperform sequence-to-sequence models in NER tasks. By translating the transcripts, the dataset can also be utilised for text NER in the medical domain in other languages than Vietnamese. All code, data and models are publicly available: https://github.com/leduckhai/MultiMed/tree/master/VietMed-NER.

==> tabs_and_figs/scatter_plot.py <==
import re
import random
from collections import defaultdict
import matplotlib.pyplot as plt
import matplotlib

# Use LaTeX-style font (Computer Modern)
matplotlib.rcParams['font.family'] = 'serif'
matplotlib.rcParams['font.serif'] = ['Computer Modern']
matplotlib.rcParams['text.usetex'] = True  # Ensure LaTeX-like rendering

ENTITY_MAP = {
    "MEDDEVICETECHNIQUE": "MEDDEVI.TEC.",
    "UNITCALIBRATOR": "UNITCALIBR.",
    "TRANSPORTATION": "TRANSPORT.",
    "PREVENTIVEMED": "PREV.MED",
    "DRUGCHEMICAL": "DRUGCHEM.",
    "DISEASESYMTOM": "DISEASESYM.",
}
custom_colors = [(0/255, 84/255, 159/255),  # Dark Blue
                 (0/255, 152/255, 161/255),  # Teal
                 (87/255, 171/255, 39/255)]  # Green

def extract_f1_scores(latex_text, is_spoken=False):
    """
    Extract F1 scores from a LaTeX table for rows with evaluation toolkit "SLUE".
    Handles multirow commands where the entity type is specified only once.
    """
    total_columns = 6
    metric_column = 2
    value_column = 5

    if is_spoken:
        total_columns += 1
        metric_column += 1
        value_column += 1


    entity_f1_scores = defaultdict(list)
    current_entity = None
    
    # Split the text by LaTeX line breaks.
    rows = re.split(r'\\\\', latex_text)
    
    for row in rows:
        # Remove LaTeX commands such as \cline{...}
        row = re.sub(r'\\cline\{[^}]+\}', '', row)
        row = row.strip()
        if not row:
            continue
        
        # Split by the LaTeX column separator '&' and remove extra whitespace.
        columns = [col.strip() for col in row.split('&')]
        if len(columns) < total_columns:
            continue  # Skip rows that don't have all columns
        
        # Update current_entity if the first column is non-empty.
        if columns[0]:
            # Handle \multirow, e.g. "\multirow{27}{*}{AGE}"
            if 'multirow' in columns[0]:
                # Extract the content from the last curly-brace group.
                multirow_matches = re.findall(r'\{([^}]+)\}', columns[0])
                if multirow_matches:
                    current_entity = multirow_matches[-1]
                else:
                    current_entity = columns[0]
            else:
                current_entity = columns[0]
        
        # Ensure that we have a valid entity type.
        if current_entity is None:
            continue
        
        if columns[metric_column] in ["SLUE", "seqeval", "Mod. SLUE"]:
            try:
                f1_score = float(columns[value_column])
                entity_f1_scores[current_entity].append(f1_score)
            except ValueError:
                continue  # Skip invalid F1 scores

    return dict(entity_f1_scores)

def plot_f1_scores(entity_f1_scores, output_filename="f1_scores_plot.pdf"):
    """
    Create a scatter plot of F1 scores.
    The x-axis shows the F1 scores, and the y-axis lists the entity types.
    Saves the plot as a PDF.
    """
    entities = list(entity_f1_scores.keys())
    y_positions = range(len(entities))
    
    fig, ax = plt.subplots(figsize=(4, len(entities) * 0.333))  # Narrow width for LaTeX two-column format
    
    for idx, (y, entity) in enumerate(zip(y_positions, entities)):
        scores = entity_f1_scores[entity]
        # Add a small random offset to y-axis positions to avoid overlapping points
        y_offsets = [y + random.uniform(-0.2, 0.2) for _ in scores]

        color = custom_colors[idx % len(custom_colors)]
        ax.scatter(scores, y_offsets, alpha=0.7, s=40, color=color)

    entities = [ENTITY_MAP.get(e, e) for e in entities]

    ax.set_yticks(list(y_positions))
    ax.set_yticklabels(entities, ha="right", fontsize=7)
    ax.set_xlabel("F1 Score", fontsize=10)
    ax.set_xlim(-0.03, 1.03)
    #ax.set_title("Distribution of F1 Scores by Entity Type", fontsize=10)
    ax.grid(axis='x', linestyle='--', alpha=0.5)
    
    plt.tight_layout()
    plt.savefig(output_filename, format="pdf")  # Save as PDF
    #plt.show()

if __name__ == "__main__":
    # Example LaTeX table content (use your full table content here)
    text_ner_table = r"""
%\begin{table}[]
\begin{longtable}{|c|l|l|c|c|c|}
\hline
\multicolumn{1}{|c|}{\textbf{Entity Type}} & \multicolumn{1}{c|}{\textbf{NER}} & \multicolumn{1}{c|}{\textbf{Eval. Toolkit}} & \textbf{Prec.} & \textbf{Rec.} & \textbf{F1} \\ \hline
\endfirsthead
%
\multicolumn{6}{c}%
{{\bfseries Table \ref{appx_NER_results_byLabel}\ continued from previous page}} \\
\endhead
%
\multirow{27}{*}{AGE} & BARTpho & Mod. SLUE & 0.70 & 0.79 & 0.74 \\ \cline{2-6} 
 & BARTpho & seqeval & 0.69 & 0.61 & 0.65 \\ \cline{2-6} 
 & BARTpho & SLUE & 0.69 & 0.78 & 0.73 \\ \cline{2-6} 
 & mBART-50 & Mod. SLUE & 0.64 & 0.81 & 0.71 \\ \cline{2-6} 
 & mBART-50 & seqeval & 0.66 & 0.53 & 0.59 \\ \cline{2-6} 
 & mBART-50 & SLUE & 0.62 & 0.79 & 0.70 \\ \cline{2-6} 
 & PhoBERT\_base & Mod. SLUE & 0.75 & 0.81 & 0.78 \\ \cline{2-6} 
 & PhoBERT\_base & seqeval & 0.76 & 0.62 & 0.68 \\ \cline{2-6} 
 & PhoBERT\_base & SLUE & 0.74 & 0.80 & 0.77 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & Mod. SLUE & 0.78 & 0.78 & 0.78 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & seqeval & 0.76 & 0.66 & 0.71 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & SLUE & 0.77 & 0.77 & 0.77 \\ \cline{2-6} 
 & PhoBERT\_large & Mod. SLUE & 0.77 & 0.81 & 0.79 \\ \cline{2-6} 
 & PhoBERT\_large & seqeval & 0.77 & 0.66 & 0.71 \\ \cline{2-6} 
 & PhoBERT\_large & SLUE & 0.76 & 0.80 & 0.78 \\ \cline{2-6} 
 & ViDeBERTa\_base & Mod. SLUE & 0.59 & 0.05 & 0.09 \\ \cline{2-6} 
 & ViDeBERTa\_base & seqeval & 0.03 & 0.29 & 0.05 \\ \cline{2-6} 
 & ViDeBERTa\_base & SLUE & 0.50 & 0.04 & 0.07 \\ \cline{2-6} 
 & ViT5\_base & Mod. SLUE & 0.71 & 0.79 & 0.75 \\ \cline{2-6} 
 & ViT5\_base & seqeval & 0.73 & 0.63 & 0.68 \\ \cline{2-6} 
 & ViT5\_base & SLUE & 0.69 & 0.77 & 0.73 \\ \cline{2-6} 
 & XLM-R\_base & Mod. SLUE & 0.69 & 0.79 & 0.73 \\ \cline{2-6} 
 & XLM-R\_base & seqeval & 0.71 & 0.56 & 0.63 \\ \cline{2-6} 
 & XLM-R\_base & SLUE & 0.68 & 0.77 & 0.72 \\ \cline{2-6} 
 & XLM-R\_large & Mod. SLUE & 0.78 & 0.77 & 0.78 \\ \cline{2-6} 
 & XLM-R\_large & seqeval & 0.75 & 0.67 & 0.71 \\ \cline{2-6} 
 & XLM-R\_large & SLUE & 0.78 & 0.77 & 0.77 \\ \hline
\multirow{27}{*}{DATETIME} & BARTpho & Mod. SLUE & 0.76 & 0.76 & 0.76 \\ \cline{2-6} 
 & BARTpho & seqeval & 0.62 & 0.66 & 0.64 \\ \cline{2-6} 
 & BARTpho & SLUE & 0.74 & 0.75 & 0.75 \\ \cline{2-6} 
 & mBART-50 & Mod. SLUE & 0.83 & 0.74 & 0.78 \\ \cline{2-6} 
 & mBART-50 & seqeval & 0.67 & 0.75 & 0.71 \\ \cline{2-6} 
 & mBART-50 & SLUE & 0.82 & 0.73 & 0.77 \\ \cline{2-6} 
 & PhoBERT\_base & Mod. SLUE & 0.80 & 0.83 & 0.82 \\ \cline{2-6} 
 & PhoBERT\_base & seqeval & 0.77 & 0.70 & 0.74 \\ \cline{2-6} 
 & PhoBERT\_base & SLUE & 0.80 & 0.82 & 0.81 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & Mod. SLUE & 0.81 & 0.84 & 0.83 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & seqeval & 0.78 & 0.73 & 0.75 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & SLUE & 0.81 & 0.83 & 0.82 \\ \cline{2-6} 
 & PhoBERT\_large & Mod. SLUE & 0.83 & 0.82 & 0.83 \\ \cline{2-6} 
 & PhoBERT\_large & seqeval & 0.76 & 0.75 & 0.76 \\ \cline{2-6} 
 & PhoBERT\_large & SLUE & 0.83 & 0.81 & 0.82 \\ \cline{2-6} 
 & ViDeBERTa\_base & Mod. SLUE & 0.62 & 0.68 & 0.65 \\ \cline{2-6} 
 & ViDeBERTa\_base & seqeval & 0.58 & 0.43 & 0.50 \\ \cline{2-6} 
 & ViDeBERTa\_base & SLUE & 0.60 & 0.65 & 0.62 \\ \cline{2-6} 
 & ViT5\_base & Mod. SLUE & 0.74 & 0.77 & 0.75 \\ \cline{2-6} 
 & ViT5\_base & seqeval & 0.69 & 0.67 & 0.68 \\ \cline{2-6} 
 & ViT5\_base & SLUE & 0.72 & 0.75 & 0.74 \\ \cline{2-6} 
 & XLM-R\_base & Mod. SLUE & 0.81 & 0.78 & 0.80 \\ \cline{2-6} 
 & XLM-R\_base & seqeval & 0.72 & 0.70 & 0.71 \\ \cline{2-6} 
 & XLM-R\_base & SLUE & 0.80 & 0.77 & 0.78 \\ \cline{2-6} 
 & XLM-R\_large & Mod. SLUE & 0.85 & 0.82 & 0.83 \\ \cline{2-6} 
 & XLM-R\_large & seqeval & 0.76 & 0.77 & 0.77 \\ \cline{2-6} 
 & XLM-R\_large & SLUE & 0.84 & 0.81 & 0.82 \\ \hline
\multirow{27}{*}{DIAGNOSTICS} & BARTpho & Mod. SLUE & 0.66 & 0.82 & 0.73 \\ \cline{2-6} 
 & BARTpho & seqeval & 0.72 & 0.65 & 0.68 \\ \cline{2-6} 
 & BARTpho & SLUE & 0.65 & 0.82 & 0.73 \\ \cline{2-6} 
 & mBART-50 & Mod. SLUE & 0.58 & 0.81 & 0.68 \\ \cline{2-6} 
 & mBART-50 & seqeval & 0.71 & 0.59 & 0.65 \\ \cline{2-6} 
 & mBART-50 & SLUE & 0.57 & 0.80 & 0.66 \\ \cline{2-6} 
 & PhoBERT\_base & Mod. SLUE & 0.66 & 0.81 & 0.73 \\ \cline{2-6} 
 & PhoBERT\_base & seqeval & 0.75 & 0.64 & 0.69 \\ \cline{2-6} 
 & PhoBERT\_base & SLUE & 0.66 & 0.80 & 0.72 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & Mod. SLUE & 0.66 & 0.82 & 0.73 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & seqeval & 0.77 & 0.65 & 0.70 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & SLUE & 0.66 & 0.82 & 0.73 \\ \cline{2-6} 
 & PhoBERT\_large & Mod. SLUE & 0.70 & 0.83 & 0.76 \\ \cline{2-6} 
 & PhoBERT\_large & seqeval & 0.78 & 0.69 & 0.73 \\ \cline{2-6} 
 & PhoBERT\_large & SLUE & 0.69 & 0.83 & 0.75 \\ \cline{2-6} 
 & ViDeBERTa\_base & Mod. SLUE & 0.53 & 0.60 & 0.56 \\ \cline{2-6} 
 & ViDeBERTa\_base & seqeval & 0.55 & 0.39 & 0.45 \\ \cline{2-6} 
 & ViDeBERTa\_base & SLUE & 0.51 & 0.58 & 0.54 \\ \cline{2-6} 
 & ViT5\_base & Mod. SLUE & 0.60 & 0.80 & 0.69 \\ \cline{2-6} 
 & ViT5\_base & seqeval & 0.71 & 0.62 & 0.67 \\ \cline{2-6} 
 & ViT5\_base & SLUE & 0.59 & 0.78 & 0.67 \\ \cline{2-6} 
 & XLM-R\_base & Mod. SLUE & 0.61 & 0.82 & 0.70 \\ \cline{2-6} 
 & XLM-R\_base & seqeval & 0.75 & 0.58 & 0.65 \\ \cline{2-6} 
 & XLM-R\_base & SLUE & 0.60 & 0.82 & 0.69 \\ \cline{2-6} 
 & XLM-R\_large & Mod. SLUE & 0.69 & 0.78 & 0.73 \\ \cline{2-6} 
 & XLM-R\_large & seqeval & 0.78 & 0.69 & 0.73 \\ \cline{2-6} 
 & XLM-R\_large & SLUE & 0.69 & 0.78 & 0.73 \\ \hline
\multirow{27}{*}{DISEASESYMTOM} & BARTpho & Mod. SLUE & 0.75 & 0.81 & 0.78 \\ \cline{2-6} 
 & BARTpho & seqeval & 0.63 & 0.60 & 0.61 \\ \cline{2-6} 
 & BARTpho & SLUE & 0.73 & 0.78 & 0.75 \\ \cline{2-6} 
 & mBART-50 & Mod. SLUE & 0.71 & 0.73 & 0.72 \\ \cline{2-6} 
 & mBART-50 & seqeval & 0.57 & 0.56 & 0.57 \\ \cline{2-6} 
 & mBART-50 & SLUE & 0.68 & 0.69 & 0.69 \\ \cline{2-6} 
 & PhoBERT\_base & Mod. SLUE & 0.79 & 0.83 & 0.81 \\ \cline{2-6} 
 & PhoBERT\_base & seqeval & 0.70 & 0.60 & 0.65 \\ \cline{2-6} 
 & PhoBERT\_base & SLUE & 0.77 & 0.80 & 0.78 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & Mod. SLUE & 0.79 & 0.85 & 0.82 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & seqeval & 0.73 & 0.61 & 0.66 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & SLUE & 0.77 & 0.82 & 0.79 \\ \cline{2-6} 
 & PhoBERT\_large & Mod. SLUE & 0.82 & 0.81 & 0.82 \\ \cline{2-6} 
 & PhoBERT\_large & seqeval & 0.71 & 0.64 & 0.67 \\ \cline{2-6} 
 & PhoBERT\_large & SLUE & 0.79 & 0.79 & 0.79 \\ \cline{2-6} 
 & ViDeBERTa\_base & Mod. SLUE & 0.68 & 0.52 & 0.59 \\ \cline{2-6} 
 & ViDeBERTa\_base & seqeval & 0.35 & 0.38 & 0.37 \\ \cline{2-6} 
 & ViDeBERTa\_base & SLUE & 0.62 & 0.47 & 0.54 \\ \cline{2-6} 
 & ViT5\_base & Mod. SLUE & 0.78 & 0.84 & 0.81 \\ \cline{2-6} 
 & ViT5\_base & seqeval & 0.73 & 0.67 & 0.70 \\ \cline{2-6} 
 & ViT5\_base & SLUE & 0.77 & 0.82 & 0.79 \\ \cline{2-6} 
 & XLM-R\_base & Mod. SLUE & 0.75 & 0.83 & 0.79 \\ \cline{2-6} 
 & XLM-R\_base & seqeval & 0.69 & 0.56 & 0.61 \\ \cline{2-6} 
 & XLM-R\_base & SLUE & 0.72 & 0.79 & 0.75 \\ \cline{2-6} 
 & XLM-R\_large & Mod. SLUE & 0.83 & 0.81 & 0.82 \\ \cline{2-6} 
 & XLM-R\_large & seqeval & 0.70 & 0.66 & 0.68 \\ \cline{2-6} 
 & XLM-R\_large & SLUE & 0.81 & 0.79 & 0.80 \\ \hline
\multirow{27}{*}{DRUGCHEMICAL} & BARTpho & Mod. SLUE & 0.73 & 0.82 & 0.77 \\ \cline{2-6} 
 & BARTpho & seqeval & 0.75 & 0.70 & 0.73 \\ \cline{2-6} 
 & BARTpho & SLUE & 0.73 & 0.81 & 0.77 \\ \cline{2-6} 
 & mBART-50 & Mod. SLUE & 0.79 & 0.69 & 0.74 \\ \cline{2-6} 
 & mBART-50 & seqeval & 0.71 & 0.76 & 0.73 \\ \cline{2-6} 
 & mBART-50 & SLUE & 0.79 & 0.69 & 0.74 \\ \cline{2-6} 
 & PhoBERT\_base & Mod. SLUE & 0.80 & 0.93 & 0.86 \\ \cline{2-6} 
 & PhoBERT\_base & seqeval & 0.91 & 0.77 & 0.83 \\ \cline{2-6} 
 & PhoBERT\_base & SLUE & 0.79 & 0.93 & 0.86 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & Mod. SLUE & 0.83 & 0.93 & 0.88 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & seqeval & 0.91 & 0.80 & 0.85 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & SLUE & 0.83 & 0.93 & 0.88 \\ \cline{2-6} 
 & PhoBERT\_large & Mod. SLUE & 0.74 & 0.93 & 0.82 \\ \cline{2-6} 
 & PhoBERT\_large & seqeval & 0.93 & 0.72 & 0.81 \\ \cline{2-6} 
 & PhoBERT\_large & SLUE & 0.74 & 0.93 & 0.82 \\ \cline{2-6} 
 & ViDeBERTa\_base & Mod. SLUE & 0.65 & 0.41 & 0.51 \\ \cline{2-6} 
 & ViDeBERTa\_base & seqeval & 0.31 & 0.41 & 0.35 \\ \cline{2-6} 
 & ViDeBERTa\_base & SLUE & 0.60 & 0.38 & 0.47 \\ \cline{2-6} 
 & ViT5\_base & Mod. SLUE & 0.75 & 0.87 & 0.80 \\ \cline{2-6} 
 & ViT5\_base & seqeval & 0.83 & 0.74 & 0.78 \\ \cline{2-6} 
 & ViT5\_base & SLUE & 0.75 & 0.86 & 0.80 \\ \cline{2-6} 
 & XLM-R\_base & Mod. SLUE & 0.81 & 0.74 & 0.77 \\ \cline{2-6} 
 & XLM-R\_base & seqeval & 0.76 & 0.76 & 0.76 \\ \cline{2-6} 
 & XLM-R\_base & SLUE & 0.80 & 0.74 & 0.77 \\ \cline{2-6} 
 & XLM-R\_large & Mod. SLUE & 0.85 & 0.92 & 0.88 \\ \cline{2-6} 
 & XLM-R\_large & seqeval & 0.91 & 0.79 & 0.85 \\ \cline{2-6} 
 & XLM-R\_large & SLUE & 0.85 & 0.92 & 0.88 \\ \hline
\multirow{27}{*}{FOODDRINK} & BARTpho & Mod. SLUE & 0.67 & 0.83 & 0.74 \\ \cline{2-6} 
 & BARTpho & seqeval & 0.69 & 0.59 & 0.64 \\ \cline{2-6} 
 & BARTpho & SLUE & 0.67 & 0.83 & 0.74 \\ \cline{2-6} 
 & mBART-50 & Mod. SLUE & 0.56 & 0.67 & 0.61 \\ \cline{2-6} 
 & mBART-50 & seqeval & 0.57 & 0.52 & 0.54 \\ \cline{2-6} 
 & mBART-50 & SLUE & 0.56 & 0.67 & 0.61 \\ \cline{2-6} 
 & PhoBERT\_base & Mod. SLUE & 0.78 & 0.84 & 0.81 \\ \cline{2-6} 
 & PhoBERT\_base & seqeval & 0.74 & 0.67 & 0.70 \\ \cline{2-6} 
 & PhoBERT\_base & SLUE & 0.78 & 0.84 & 0.81 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & Mod. SLUE & 0.82 & 0.89 & 0.85 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & seqeval & 0.83 & 0.76 & 0.79 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & SLUE & 0.82 & 0.89 & 0.85 \\ \cline{2-6} 
 & PhoBERT\_large & Mod. SLUE & 0.80 & 0.91 & 0.85 \\ \cline{2-6} 
 & PhoBERT\_large & seqeval & 0.85 & 0.75 & 0.80 \\ \cline{2-6} 
 & PhoBERT\_large & SLUE & 0.80 & 0.91 & 0.85 \\ \cline{2-6} 
 & ViDeBERTa\_base & Mod. SLUE & 0.22 & 0.38 & 0.28 \\ \cline{2-6} 
 & ViDeBERTa\_base & seqeval & 0.24 & 0.12 & 0.16 \\ \cline{2-6} 
 & ViDeBERTa\_base & SLUE & 0.19 & 0.32 & 0.23 \\ \cline{2-6} 
 & ViT5\_base & Mod. SLUE & 0.70 & 0.86 & 0.77 \\ \cline{2-6} 
 & ViT5\_base & seqeval & 0.75 & 0.66 & 0.70 \\ \cline{2-6} 
 & ViT5\_base & SLUE & 0.70 & 0.86 & 0.77 \\ \cline{2-6} 
 & XLM-R\_base & Mod. SLUE & 0.64 & 0.88 & 0.74 \\ \cline{2-6} 
 & XLM-R\_base & seqeval & 0.82 & 0.58 & 0.68 \\ \cline{2-6} 
 & XLM-R\_base & SLUE & 0.62 & 0.85 & 0.72 \\ \cline{2-6} 
 & XLM-R\_large & Mod. SLUE & 0.88 & 0.81 & 0.84 \\ \cline{2-6} 
 & XLM-R\_large & seqeval & 0.75 & 0.83 & 0.79 \\ \cline{2-6} 
 & XLM-R\_large & SLUE & 0.88 & 0.81 & 0.84 \\ \hline
\multirow{27}{*}{GENDER} & BARTpho & Mod. SLUE & 0.83 & 0.90 & 0.86 \\ \cline{2-6} 
 & BARTpho & seqeval & 0.85 & 0.78 & 0.81 \\ \cline{2-6} 
 & BARTpho & SLUE & 0.82 & 0.90 & 0.86 \\ \cline{2-6} 
 & mBART-50 & Mod. SLUE & 0.83 & 0.87 & 0.85 \\ \cline{2-6} 
 & mBART-50 & seqeval & 0.77 & 0.75 & 0.76 \\ \cline{2-6} 
 & mBART-50 & SLUE & 0.82 & 0.86 & 0.84 \\ \cline{2-6} 
 & PhoBERT\_base & Mod. SLUE & 0.83 & 0.90 & 0.86 \\ \cline{2-6} 
 & PhoBERT\_base & seqeval & 0.76 & 0.74 & 0.75 \\ \cline{2-6} 
 & PhoBERT\_base & SLUE & 0.83 & 0.90 & 0.86 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & Mod. SLUE & 0.84 & 0.89 & 0.86 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & seqeval & 0.83 & 0.77 & 0.80 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & SLUE & 0.84 & 0.89 & 0.86 \\ \cline{2-6} 
 & PhoBERT\_large & Mod. SLUE & 0.83 & 0.90 & 0.87 \\ \cline{2-6} 
 & PhoBERT\_large & seqeval & 0.87 & 0.79 & 0.83 \\ \cline{2-6} 
 & PhoBERT\_large & SLUE & 0.83 & 0.90 & 0.86 \\ \cline{2-6} 
 & ViDeBERTa\_base & Mod. SLUE & 0.00 & 0.00 & 0.00 \\ \cline{2-6} 
 & ViDeBERTa\_base & seqeval & 0.00 & 0.00 & 0.00 \\ \cline{2-6} 
 & ViDeBERTa\_base & SLUE & 0.00 & 0.00 & 0.00 \\ \cline{2-6} 
 & ViT5\_base & Mod. SLUE & 0.81 & 0.82 & 0.82 \\ \cline{2-6} 
 & ViT5\_base & seqeval & 0.67 & 0.71 & 0.69 \\ \cline{2-6} 
 & ViT5\_base & SLUE & 0.81 & 0.82 & 0.81 \\ \cline{2-6} 
 & XLM-R\_base & Mod. SLUE & 0.79 & 0.72 & 0.75 \\ \cline{2-6} 
 & XLM-R\_base & seqeval & 0.56 & 0.49 & 0.52 \\ \cline{2-6} 
 & XLM-R\_base & SLUE & 0.78 & 0.71 & 0.75 \\ \cline{2-6} 
 & XLM-R\_large & Mod. SLUE & 0.91 & 0.90 & 0.90 \\ \cline{2-6} 
 & XLM-R\_large & seqeval & 0.82 & 0.79 & 0.80 \\ \cline{2-6} 
 & XLM-R\_large & SLUE & 0.91 & 0.89 & 0.90 \\ \hline
\multirow{27}{*}{LOCATION} & BARTpho & Mod. SLUE & 0.77 & 0.88 & 0.82 \\ \cline{2-6} 
 & BARTpho & seqeval & 0.75 & 0.68 & 0.71 \\ \cline{2-6} 
 & BARTpho & SLUE & 0.76 & 0.87 & 0.81 \\ \cline{2-6} 
 & mBART-50 & Mod. SLUE & 0.74 & 0.83 & 0.78 \\ \cline{2-6} 
 & mBART-50 & seqeval & 0.73 & 0.68 & 0.71 \\ \cline{2-6} 
 & mBART-50 & SLUE & 0.74 & 0.82 & 0.78 \\ \cline{2-6} 
 & PhoBERT\_base & Mod. SLUE & 0.75 & 0.92 & 0.82 \\ \cline{2-6} 
 & PhoBERT\_base & seqeval & 0.81 & 0.63 & 0.71 \\ \cline{2-6} 
 & PhoBERT\_base & SLUE & 0.74 & 0.91 & 0.81 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & Mod. SLUE & 0.78 & 0.95 & 0.86 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & seqeval & 0.86 & 0.69 & 0.77 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & SLUE & 0.78 & 0.94 & 0.86 \\ \cline{2-6} 
 & PhoBERT\_large & Mod. SLUE & 0.80 & 0.91 & 0.85 \\ \cline{2-6} 
 & PhoBERT\_large & seqeval & 0.82 & 0.69 & 0.75 \\ \cline{2-6} 
 & PhoBERT\_large & SLUE & 0.80 & 0.90 & 0.84 \\ \cline{2-6} 
 & ViDeBERTa\_base & Mod. SLUE & 0.78 & 0.33 & 0.47 \\ \cline{2-6} 
 & ViDeBERTa\_base & seqeval & 0.32 & 0.60 & 0.42 \\ \cline{2-6} 
 & ViDeBERTa\_base & SLUE & 0.77 & 0.33 & 0.46 \\ \cline{2-6} 
 & ViT5\_base & Mod. SLUE & 0.74 & 0.92 & 0.82 \\ \cline{2-6} 
 & ViT5\_base & seqeval & 0.83 & 0.65 & 0.73 \\ \cline{2-6} 
 & ViT5\_base & SLUE & 0.73 & 0.92 & 0.81 \\ \cline{2-6} 
 & XLM-R\_base & Mod. SLUE & 0.75 & 0.84 & 0.79 \\ \cline{2-6} 
 & XLM-R\_base & seqeval & 0.75 & 0.59 & 0.66 \\ \cline{2-6} 
 & XLM-R\_base & SLUE & 0.74 & 0.82 & 0.78 \\ \cline{2-6} 
 & XLM-R\_large & Mod. SLUE & 0.85 & 0.93 & 0.89 \\ \cline{2-6} 
 & XLM-R\_large & seqeval & 0.87 & 0.75 & 0.81 \\ \cline{2-6} 
 & XLM-R\_large & SLUE & 0.85 & 0.93 & 0.88 \\ \hline
\multirow{27}{*}{MEDDEVICETECHNIQUE} & BARTpho & Mod. SLUE & 0.54 & 0.21 & 0.30 \\ \cline{2-6} 
 & BARTpho & seqeval & 0.16 & 0.39 & 0.23 \\ \cline{2-6} 
 & BARTpho & SLUE & 0.48 & 0.18 & 0.26 \\ \cline{2-6} 
 & mBART-50 & Mod. SLUE & 0.45 & 0.09 & 0.15 \\ \cline{2-6} 
 & mBART-50 & seqeval & 0.08 & 0.35 & 0.13 \\ \cline{2-6} 
 & mBART-50 & SLUE & 0.36 & 0.07 & 0.12 \\ \cline{2-6} 
 & PhoBERT\_base & Mod. SLUE & 0.55 & 0.38 & 0.45 \\ \cline{2-6} 
 & PhoBERT\_base & seqeval & 0.24 & 0.27 & 0.26 \\ \cline{2-6} 
 & PhoBERT\_base & SLUE & 0.49 & 0.34 & 0.40 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & Mod. SLUE & 0.59 & 0.38 & 0.46 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & seqeval & 0.27 & 0.35 & 0.31 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & SLUE & 0.53 & 0.34 & 0.41 \\ \cline{2-6} 
 & PhoBERT\_large & Mod. SLUE & 0.61 & 0.30 & 0.40 \\ \cline{2-6} 
 & PhoBERT\_large & seqeval & 0.22 & 0.35 & 0.27 \\ \cline{2-6} 
 & PhoBERT\_large & SLUE & 0.55 & 0.27 & 0.36 \\ \cline{2-6} 
 & ViDeBERTa\_base & Mod. SLUE & 0.34 & 0.14 & 0.20 \\ \cline{2-6} 
 & ViDeBERTa\_base & seqeval & 0.06 & 0.09 & 0.07 \\ \cline{2-6} 
 & ViDeBERTa\_base & SLUE & 0.24 & 0.10 & 0.14 \\ \cline{2-6} 
 & ViT5\_base & Mod. SLUE & 0.52 & 0.21 & 0.30 \\ \cline{2-6} 
 & ViT5\_base & seqeval & 0.16 & 0.37 & 0.23 \\ \cline{2-6} 
 & ViT5\_base & SLUE & 0.47 & 0.19 & 0.27 \\ \cline{2-6} 
 & XLM-R\_base & Mod. SLUE & 0.48 & 0.27 & 0.34 \\ \cline{2-6} 
 & XLM-R\_base & seqeval & 0.12 & 0.18 & 0.14 \\ \cline{2-6} 
 & XLM-R\_base & SLUE & 0.41 & 0.23 & 0.29 \\ \cline{2-6} 
 & XLM-R\_large & Mod. SLUE & 0.58 & 0.28 & 0.38 \\ \cline{2-6} 
 & XLM-R\_large & seqeval & 0.20 & 0.32 & 0.25 \\ \cline{2-6} 
 & XLM-R\_large & SLUE & 0.51 & 0.25 & 0.33 \\ \hline
\multirow{27}{*}{OCCUPATION} & BARTpho & Mod. SLUE & 0.91 & 0.93 & 0.92 \\ \cline{2-6} 
 & BARTpho & seqeval & 0.87 & 0.87 & 0.87 \\ \cline{2-6} 
 & BARTpho & SLUE & 0.91 & 0.92 & 0.92 \\ \cline{2-6} 
 & mBART-50 & Mod. SLUE & 0.97 & 0.93 & 0.95 \\ \cline{2-6} 
 & mBART-50 & seqeval & 0.91 & 0.95 & 0.93 \\ \cline{2-6} 
 & mBART-50 & SLUE & 0.97 & 0.93 & 0.95 \\ \cline{2-6} 
 & PhoBERT\_base & Mod. SLUE & 0.95 & 0.96 & 0.95 \\ \cline{2-6} 
 & PhoBERT\_base & seqeval & 0.94 & 0.92 & 0.93 \\ \cline{2-6} 
 & PhoBERT\_base & SLUE & 0.95 & 0.96 & 0.95 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & Mod. SLUE & 0.96 & 0.96 & 0.96 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & seqeval & 0.95 & 0.93 & 0.94 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & SLUE & 0.96 & 0.96 & 0.96 \\ \cline{2-6} 
 & PhoBERT\_large & Mod. SLUE & 0.97 & 0.95 & 0.96 \\ \cline{2-6} 
 & PhoBERT\_large & seqeval & 0.93 & 0.94 & 0.94 \\ \cline{2-6} 
 & PhoBERT\_large & SLUE & 0.97 & 0.95 & 0.96 \\ \cline{2-6} 
 & ViDeBERTa\_base & Mod. SLUE & 0.96 & 0.82 & 0.89 \\ \cline{2-6} 
 & ViDeBERTa\_base & seqeval & 0.81 & 0.91 & 0.86 \\ \cline{2-6} 
 & ViDeBERTa\_base & SLUE & 0.96 & 0.81 & 0.88 \\ \cline{2-6} 
 & ViT5\_base & Mod. SLUE & 0.95 & 0.93 & 0.94 \\ \cline{2-6} 
 & ViT5\_base & seqeval & 0.92 & 0.94 & 0.93 \\ \cline{2-6} 
 & ViT5\_base & SLUE & 0.95 & 0.93 & 0.94 \\ \cline{2-6} 
 & XLM-R\_base & Mod. SLUE & 0.88 & 0.96 & 0.92 \\ \cline{2-6} 
 & XLM-R\_base & seqeval & 0.93 & 0.83 & 0.88 \\ \cline{2-6} 
 & XLM-R\_base & SLUE & 0.88 & 0.96 & 0.92 \\ \cline{2-6} 
 & XLM-R\_large & Mod. SLUE & 0.97 & 0.97 & 0.97 \\ \cline{2-6} 
 & XLM-R\_large & seqeval & 0.95 & 0.95 & 0.95 \\ \cline{2-6} 
 & XLM-R\_large & SLUE & 0.97 & 0.97 & 0.97 \\ \hline
\multirow{27}{*}{ORGAN} & BARTpho & Mod. SLUE & 0.72 & 0.80 & 0.76 \\ \cline{2-6} 
 & BARTpho & seqeval & 0.63 & 0.56 & 0.60 \\ \cline{2-6} 
 & BARTpho & SLUE & 0.70 & 0.77 & 0.73 \\ \cline{2-6} 
 & mBART-50 & Mod. SLUE & 0.67 & 0.74 & 0.70 \\ \cline{2-6} 
 & mBART-50 & seqeval & 0.61 & 0.51 & 0.56 \\ \cline{2-6} 
 & mBART-50 & SLUE & 0.64 & 0.71 & 0.67 \\ \cline{2-6} 
 & PhoBERT\_base & Mod. SLUE & 0.74 & 0.86 & 0.79 \\ \cline{2-6} 
 & PhoBERT\_base & seqeval & 0.69 & 0.55 & 0.61 \\ \cline{2-6} 
 & PhoBERT\_base & SLUE & 0.71 & 0.83 & 0.77 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & Mod. SLUE & 0.74 & 0.88 & 0.80 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & seqeval & 0.70 & 0.55 & 0.62 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & SLUE & 0.72 & 0.86 & 0.78 \\ \cline{2-6} 
 & PhoBERT\_large & Mod. SLUE & 0.73 & 0.87 & 0.80 \\ \cline{2-6} 
 & PhoBERT\_large & seqeval & 0.71 & 0.55 & 0.62 \\ \cline{2-6} 
 & PhoBERT\_large & SLUE & 0.71 & 0.85 & 0.77 \\ \cline{2-6} 
 & ViDeBERTa\_base & Mod. SLUE & 0.53 & 0.51 & 0.52 \\ \cline{2-6} 
 & ViDeBERTa\_base & seqeval & 0.32 & 0.27 & 0.30 \\ \cline{2-6} 
 & ViDeBERTa\_base & SLUE & 0.45 & 0.44 & 0.44 \\ \cline{2-6} 
 & ViT5\_base & Mod. SLUE & 0.71 & 0.85 & 0.78 \\ \cline{2-6} 
 & ViT5\_base & seqeval & 0.70 & 0.58 & 0.64 \\ \cline{2-6} 
 & ViT5\_base & SLUE & 0.70 & 0.84 & 0.76 \\ \cline{2-6} 
 & XLM-R\_base & Mod. SLUE & 0.71 & 0.87 & 0.78 \\ \cline{2-6} 
 & XLM-R\_base & seqeval & 0.70 & 0.55 & 0.61 \\ \cline{2-6} 
 & XLM-R\_base & SLUE & 0.69 & 0.85 & 0.76 \\ \cline{2-6} 
 & XLM-R\_large & Mod. SLUE & 0.77 & 0.87 & 0.82 \\ \cline{2-6} 
 & XLM-R\_large & seqeval & 0.75 & 0.60 & 0.66 \\ \cline{2-6} 
 & XLM-R\_large & SLUE & 0.75 & 0.85 & 0.80 \\ \hline
\multirow{27}{*}{ORGANIZATION} & BARTpho & Mod. SLUE & 0.73 & 0.54 & 0.62 \\ \cline{2-6} 
 & BARTpho & seqeval & 0.47 & 0.68 & 0.56 \\ \cline{2-6} 
 & BARTpho & SLUE & 0.71 & 0.53 & 0.61 \\ \cline{2-6} 
 & mBART-50 & Mod. SLUE & 0.77 & 0.31 & 0.44 \\ \cline{2-6} 
 & mBART-50 & seqeval & 0.28 & 0.70 & 0.40 \\ \cline{2-6} 
 & mBART-50 & SLUE & 0.77 & 0.31 & 0.44 \\ \cline{2-6} 
 & PhoBERT\_base & Mod. SLUE & 0.71 & 0.57 & 0.63 \\ \cline{2-6} 
 & PhoBERT\_base & seqeval & 0.51 & 0.56 & 0.53 \\ \cline{2-6} 
 & PhoBERT\_base & SLUE & 0.70 & 0.56 & 0.62 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & Mod. SLUE & 0.76 & 0.71 & 0.73 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & seqeval & 0.59 & 0.60 & 0.60 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & SLUE & 0.74 & 0.70 & 0.72 \\ \cline{2-6} 
 & PhoBERT\_large & Mod. SLUE & 0.71 & 0.65 & 0.68 \\ \cline{2-6} 
 & PhoBERT\_large & seqeval & 0.59 & 0.50 & 0.54 \\ \cline{2-6} 
 & PhoBERT\_large & SLUE & 0.71 & 0.65 & 0.68 \\ \cline{2-6} 
 & ViDeBERTa\_base & Mod. SLUE & 0.00 & 0.00 & 0.00 \\ \cline{2-6} 
 & ViDeBERTa\_base & seqeval & 0.00 & 0.00 & 0.00 \\ \cline{2-6} 
 & ViDeBERTa\_base & SLUE & 0.00 & 0.00 & 0.00 \\ \cline{2-6} 
 & ViT5\_base & Mod. SLUE & 0.94 & 0.36 & 0.52 \\ \cline{2-6} 
 & ViT5\_base & seqeval & 0.34 & 0.91 & 0.50 \\ \cline{2-6} 
 & ViT5\_base & SLUE & 0.94 & 0.36 & 0.52 \\ \cline{2-6} 
 & XLM-R\_base & Mod. SLUE & 0.59 & 0.31 & 0.41 \\ \cline{2-6} 
 & XLM-R\_base & seqeval & 0.08 & 0.12 & 0.10 \\ \cline{2-6} 
 & XLM-R\_base & SLUE & 0.56 & 0.29 & 0.39 \\ \cline{2-6} 
 & XLM-R\_large & Mod. SLUE & 0.82 & 0.66 & 0.73 \\ \cline{2-6} 
 & XLM-R\_large & seqeval & 0.61 & 0.70 & 0.65 \\ \cline{2-6} 
 & XLM-R\_large & SLUE & 0.80 & 0.64 & 0.71 \\ \hline
\multirow{27}{*}{PERSONALCARE} & BARTpho & Mod. SLUE & 0.17 & 0.77 & 0.28 \\ \cline{2-6} 
 & BARTpho & seqeval & 0.75 & 0.21 & 0.32 \\ \cline{2-6} 
 & BARTpho & SLUE & 0.17 & 0.77 & 0.28 \\ \cline{2-6} 
 & mBART-50 & Mod. SLUE & 0.23 & 0.80 & 0.36 \\ \cline{2-6} 
 & mBART-50 & seqeval & 0.76 & 0.26 & 0.39 \\ \cline{2-6} 
 & mBART-50 & SLUE & 0.23 & 0.80 & 0.36 \\ \cline{2-6} 
 & PhoBERT\_base & Mod. SLUE & 0.18 & 0.87 & 0.30 \\ \cline{2-6} 
 & PhoBERT\_base & seqeval & 0.85 & 0.20 & 0.33 \\ \cline{2-6} 
 & PhoBERT\_base & SLUE & 0.18 & 0.85 & 0.30 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & Mod. SLUE & 0.16 & 0.85 & 0.27 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & seqeval & 0.85 & 0.18 & 0.30 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & SLUE & 0.16 & 0.84 & 0.27 \\ \cline{2-6} 
 & PhoBERT\_large & Mod. SLUE & 0.19 & 0.83 & 0.31 \\ \cline{2-6} 
 & PhoBERT\_large & seqeval & 0.80 & 0.21 & 0.33 \\ \cline{2-6} 
 & PhoBERT\_large & SLUE & 0.19 & 0.82 & 0.31 \\ \cline{2-6} 
 & ViDeBERTa\_base & Mod. SLUE & 0.17 & 0.76 & 0.28 \\ \cline{2-6} 
 & ViDeBERTa\_base & seqeval & 0.68 & 0.14 & 0.23 \\ \cline{2-6} 
 & ViDeBERTa\_base & SLUE & 0.17 & 0.75 & 0.28 \\ \cline{2-6} 
 & ViT5\_base & Mod. SLUE & 0.17 & 0.79 & 0.28 \\ \cline{2-6} 
 & ViT5\_base & seqeval & 0.75 & 0.18 & 0.29 \\ \cline{2-6} 
 & ViT5\_base & SLUE & 0.17 & 0.78 & 0.27 \\ \cline{2-6} 
 & XLM-R\_base & Mod. SLUE & 0.21 & 0.83 & 0.33 \\ \cline{2-6} 
 & XLM-R\_base & seqeval & 0.77 & 0.21 & 0.33 \\ \cline{2-6} 
 & XLM-R\_base & SLUE & 0.20 & 0.81 & 0.32 \\ \cline{2-6} 
 & XLM-R\_large & Mod. SLUE & 0.22 & 0.87 & 0.36 \\ \cline{2-6} 
 & XLM-R\_large & seqeval & 0.84 & 0.24 & 0.38 \\ \cline{2-6} 
 & XLM-R\_large & SLUE & 0.22 & 0.86 & 0.35 \\ \hline
\multirow{27}{*}{PREVENTIVEMED} & BARTpho & Mod. SLUE & 0.01 & 0.15 & 0.01 \\ \cline{2-6} 
 & BARTpho & seqeval & 0.21 & 0.01 & 0.02 \\ \cline{2-6} 
 & BARTpho & SLUE & 0.01 & 0.15 & 0.01 \\ \cline{2-6} 
 & mBART-50 & Mod. SLUE & 0.02 & 0.45 & 0.04 \\ \cline{2-6} 
 & mBART-50 & seqeval & 0.42 & 0.02 & 0.04 \\ \cline{2-6} 
 & mBART-50 & SLUE & 0.02 & 0.45 & 0.04 \\ \cline{2-6} 
 & PhoBERT\_base & Mod. SLUE & 0.03 & 0.75 & 0.06 \\ \cline{2-6} 
 & PhoBERT\_base & seqeval & 0.56 & 0.02 & 0.05 \\ \cline{2-6} 
 & PhoBERT\_base & SLUE & 0.03 & 0.69 & 0.06 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & Mod. SLUE & 0.02 & 0.44 & 0.04 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & seqeval & 0.33 & 0.02 & 0.03 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & SLUE & 0.02 & 0.39 & 0.03 \\ \cline{2-6} 
 & PhoBERT\_large & Mod. SLUE & 0.03 & 0.78 & 0.06 \\ \cline{2-6} 
 & PhoBERT\_large & seqeval & 0.72 & 0.03 & 0.06 \\ \cline{2-6} 
 & PhoBERT\_large & SLUE & 0.03 & 0.75 & 0.06 \\ \cline{2-6} 
 & ViDeBERTa\_base & Mod. SLUE & 0.00 & 0.06 & 0.01 \\ \cline{2-6} 
 & ViDeBERTa\_base & seqeval & 0.00 & 0.00 & 0.00 \\ \cline{2-6} 
 & ViDeBERTa\_base & SLUE & 0.00 & 0.00 & 0.00 \\ \cline{2-6} 
 & ViT5\_base & Mod. SLUE & 0.02 & 0.39 & 0.04 \\ \cline{2-6} 
 & ViT5\_base & seqeval & 0.39 & 0.03 & 0.05 \\ \cline{2-6} 
 & ViT5\_base & SLUE & 0.02 & 0.35 & 0.04 \\ \cline{2-6} 
 & XLM-R\_base & Mod. SLUE & 0.01 & 0.14 & 0.02 \\ \cline{2-6} 
 & XLM-R\_base & seqeval & 0.00 & 0.00 & 0.00 \\ \cline{2-6} 
 & XLM-R\_base & SLUE & 0.01 & 0.08 & 0.01 \\ \cline{2-6} 
 & XLM-R\_large & Mod. SLUE & 0.03 & 0.78 & 0.06 \\ \cline{2-6} 
 & XLM-R\_large & seqeval & 0.72 & 0.03 & 0.05 \\ \cline{2-6} 
 & XLM-R\_large & SLUE & 0.03 & 0.78 & 0.06 \\ \hline
\multirow{27}{*}{SURGERY} & BARTpho & Mod. SLUE & 0.57 & 0.57 & 0.57 \\ \cline{2-6} 
 & BARTpho & seqeval & 0.48 & 0.55 & 0.51 \\ \cline{2-6} 
 & BARTpho & SLUE & 0.57 & 0.56 & 0.57 \\ \cline{2-6} 
 & mBART-50 & Mod. SLUE & 0.67 & 0.38 & 0.48 \\ \cline{2-6} 
 & mBART-50 & seqeval & 0.29 & 0.55 & 0.38 \\ \cline{2-6} 
 & mBART-50 & SLUE & 0.64 & 0.37 & 0.47 \\ \cline{2-6} 
 & PhoBERT\_base & Mod. SLUE & 0.70 & 0.48 & 0.56 \\ \cline{2-6} 
 & PhoBERT\_base & seqeval & 0.36 & 0.50 & 0.42 \\ \cline{2-6} 
 & PhoBERT\_base & SLUE & 0.68 & 0.46 & 0.55 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & Mod. SLUE & 0.79 & 0.66 & 0.72 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & seqeval & 0.62 & 0.59 & 0.61 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & SLUE & 0.78 & 0.65 & 0.71 \\ \cline{2-6} 
 & PhoBERT\_large & Mod. SLUE & 0.85 & 0.46 & 0.59 \\ \cline{2-6} 
 & PhoBERT\_large & seqeval & 0.38 & 0.66 & 0.49 \\ \cline{2-6} 
 & PhoBERT\_large & SLUE & 0.85 & 0.45 & 0.59 \\ \cline{2-6} 
 & ViDeBERTa\_base & Mod. SLUE & 0.78 & 0.32 & 0.46 \\ \cline{2-6} 
 & ViDeBERTa\_base & seqeval & 0.24 & 0.45 & 0.32 \\ \cline{2-6} 
 & ViDeBERTa\_base & SLUE & 0.76 & 0.31 & 0.44 \\ \cline{2-6} 
 & ViT5\_base & Mod. SLUE & 0.61 & 0.69 & 0.65 \\ \cline{2-6} 
 & ViT5\_base & seqeval & 0.55 & 0.51 & 0.52 \\ \cline{2-6} 
 & ViT5\_base & SLUE & 0.60 & 0.69 & 0.64 \\ \cline{2-6} 
 & XLM-R\_base & Mod. SLUE & 0.66 & 0.67 & 0.66 \\ \cline{2-6} 
 & XLM-R\_base & seqeval & 0.59 & 0.46 & 0.52 \\ \cline{2-6} 
 & XLM-R\_base & SLUE & 0.66 & 0.66 & 0.66 \\ \cline{2-6} 
 & XLM-R\_large & Mod. SLUE & 0.80 & 0.46 & 0.59 \\ \cline{2-6} 
 & XLM-R\_large & seqeval & 0.39 & 0.65 & 0.49 \\ \cline{2-6} 
 & XLM-R\_large & SLUE & 0.80 & 0.46 & 0.58 \\ \hline
\multirow{27}{*}{TRANSPORTATION} & BARTpho & Mod. SLUE & 0.98 & 0.96 & 0.97 \\ \cline{2-6} 
 & BARTpho & seqeval & 0.93 & 0.93 & 0.93 \\ \cline{2-6} 
 & BARTpho & SLUE & 0.98 & 0.96 & 0.97 \\ \cline{2-6} 
 & mBART-50 & Mod. SLUE & 1,00 & 0.70 & 0.82 \\ \cline{2-6} 
 & mBART-50 & seqeval & 0.67 & 0.95 & 0.78 \\ \cline{2-6} 
 & mBART-50 & SLUE & 1,00 & 0.70 & 0.82 \\ \cline{2-6} 
 & PhoBERT\_base & Mod. SLUE & 1,00 & 0.90 & 0.95 \\ \cline{2-6} 
 & PhoBERT\_base & seqeval & 0.85 & 0.92 & 0.88 \\ \cline{2-6} 
 & PhoBERT\_base & SLUE & 1,00 & 0.90 & 0.95 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & Mod. SLUE & 1,00 & 0.69 & 0.82 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & seqeval & 0.59 & 0.80 & 0.68 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & SLUE & 1,00 & 0.69 & 0.82 \\ \cline{2-6} 
 & PhoBERT\_large & Mod. SLUE & 0.95 & 0.91 & 0.93 \\ \cline{2-6} 
 & PhoBERT\_large & seqeval & 0.89 & 0.92 & 0.91 \\ \cline{2-6} 
 & PhoBERT\_large & SLUE & 0.95 & 0.91 & 0.93 \\ \cline{2-6} 
 & ViDeBERTa\_base & Mod. SLUE & 0.00 & 0.00 & 0.00 \\ \cline{2-6} 
 & ViDeBERTa\_base & seqeval & 0.00 & 0.00 & 0.00 \\ \cline{2-6} 
 & ViDeBERTa\_base & SLUE & 0.00 & 0.00 & 0.00 \\ \cline{2-6} 
 & ViT5\_base & Mod. SLUE & 0.00 & 0.00 & 0.00 \\ \cline{2-6} 
 & ViT5\_base & seqeval & 0.00 & 0.00 & 0.00 \\ \cline{2-6} 
 & ViT5\_base & SLUE & 0.00 & 0.00 & 0.00 \\ \cline{2-6} 
 & XLM-R\_base & Mod. SLUE & 0.00 & 0.00 & 0.00 \\ \cline{2-6} 
 & XLM-R\_base & seqeval & 0.00 & 0.00 & 0.00 \\ \cline{2-6} 
 & XLM-R\_base & SLUE & 0.00 & 0.00 & 0.00 \\ \cline{2-6} 
 & XLM-R\_large & Mod. SLUE & 1,00 & 0.72 & 0.84 \\ \cline{2-6} 
 & XLM-R\_large & seqeval & 0.63 & 0.81 & 0.71 \\ \cline{2-6} 
 & XLM-R\_large & SLUE & 1,00 & 0.72 & 0.84 \\ \hline
\multirow{27}{*}{TREATMENT} & BARTpho & Mod. SLUE & 0.63 & 0.82 & 0.71 \\ \cline{2-6} 
 & BARTpho & seqeval & 0.75 & 0.57 & 0.65 \\ \cline{2-6} 
 & BARTpho & SLUE & 0.63 & 0.82 & 0.71 \\ \cline{2-6} 
 & mBART-50 & Mod. SLUE & 0.66 & 0.83 & 0.74 \\ \cline{2-6} 
 & mBART-50 & seqeval & 0.81 & 0.61 & 0.70 \\ \cline{2-6} 
 & mBART-50 & SLUE & 0.66 & 0.83 & 0.74 \\ \cline{2-6} 
 & PhoBERT\_base & Mod. SLUE & 0.66 & 0.88 & 0.75 \\ \cline{2-6} 
 & PhoBERT\_base & seqeval & 0.86 & 0.60 & 0.71 \\ \cline{2-6} 
 & PhoBERT\_base & SLUE & 0.66 & 0.88 & 0.75 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & Mod. SLUE & 0.62 & 0.88 & 0.73 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & seqeval & 0.87 & 0.56 & 0.68 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & SLUE & 0.62 & 0.88 & 0.72 \\ \cline{2-6} 
 & PhoBERT\_large & Mod. SLUE & 0.59 & 0.87 & 0.70 \\ \cline{2-6} 
 & PhoBERT\_large & seqeval & 0.86 & 0.53 & 0.65 \\ \cline{2-6} 
 & PhoBERT\_large & SLUE & 0.59 & 0.87 & 0.70 \\ \cline{2-6} 
 & ViDeBERTa\_base & Mod. SLUE & 0.62 & 0.86 & 0.72 \\ \cline{2-6} 
 & ViDeBERTa\_base & seqeval & 0.84 & 0.52 & 0.64 \\ \cline{2-6} 
 & ViDeBERTa\_base & SLUE & 0.62 & 0.86 & 0.72 \\ \cline{2-6} 
 & ViT5\_base & Mod. SLUE & 0.46 & 0.84 & 0.60 \\ \cline{2-6} 
 & ViT5\_base & seqeval & 0.81 & 0.41 & 0.55 \\ \cline{2-6} 
 & ViT5\_base & SLUE & 0.46 & 0.84 & 0.60 \\ \cline{2-6} 
 & XLM-R\_base & Mod. SLUE & 0.48 & 0.86 & 0.62 \\ \cline{2-6} 
 & XLM-R\_base & seqeval & 0.84 & 0.40 & 0.54 \\ \cline{2-6} 
 & XLM-R\_base & SLUE & 0.48 & 0.86 & 0.62 \\ \cline{2-6} 
 & XLM-R\_large & Mod. SLUE & 0.59 & 0.89 & 0.71 \\ \cline{2-6} 
 & XLM-R\_large & seqeval & 0.89 & 0.54 & 0.67 \\ \cline{2-6} 
 & XLM-R\_large & SLUE & 0.59 & 0.89 & 0.71 \\ \hline
\multirow{27}{*}{UNITCALIBRATOR} & BARTpho & Mod. SLUE & 0.42 & 0.65 & 0.51 \\ \cline{2-6} 
 & BARTpho & seqeval & 0.52 & 0.31 & 0.39 \\ \cline{2-6} 
 & BARTpho & SLUE & 0.41 & 0.63 & 0.50 \\ \cline{2-6} 
 & mBART-50 & Mod. SLUE & 0.38 & 0.58 & 0.46 \\ \cline{2-6} 
 & mBART-50 & seqeval & 0.45 & 0.26 & 0.33 \\ \cline{2-6} 
 & mBART-50 & SLUE & 0.37 & 0.56 & 0.44 \\ \cline{2-6} 
 & PhoBERT\_base & Mod. SLUE & 0.44 & 0.73 & 0.55 \\ \cline{2-6} 
 & PhoBERT\_base & seqeval & 0.61 & 0.30 & 0.41 \\ \cline{2-6} 
 & PhoBERT\_base & SLUE & 0.43 & 0.71 & 0.53 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & Mod. SLUE & 0.46 & 0.74 & 0.57 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & seqeval & 0.61 & 0.33 & 0.43 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & SLUE & 0.45 & 0.72 & 0.55 \\ \cline{2-6} 
 & PhoBERT\_large & Mod. SLUE & 0.48 & 0.73 & 0.58 \\ \cline{2-6} 
 & PhoBERT\_large & seqeval & 0.60 & 0.34 & 0.43 \\ \cline{2-6} 
 & PhoBERT\_large & SLUE & 0.47 & 0.71 & 0.56 \\ \cline{2-6} 
 & ViDeBERTa\_base & Mod. SLUE & 0.32 & 0.44 & 0.37 \\ \cline{2-6} 
 & ViDeBERTa\_base & seqeval & 0.20 & 0.10 & 0.14 \\ \cline{2-6} 
 & ViDeBERTa\_base & SLUE & 0.28 & 0.39 & 0.33 \\ \cline{2-6} 
 & ViT5\_base & Mod. SLUE & 0.34 & 0.63 & 0.44 \\ \cline{2-6} 
 & ViT5\_base & seqeval & 0.50 & 0.24 & 0.32 \\ \cline{2-6} 
 & ViT5\_base & SLUE & 0.33 & 0.62 & 0.43 \\ \cline{2-6} 
 & XLM-R\_base & Mod. SLUE & 0.44 & 0.72 & 0.54 \\ \cline{2-6} 
 & XLM-R\_base & seqeval & 0.54 & 0.27 & 0.36 \\ \cline{2-6} 
 & XLM-R\_base & SLUE & 0.42 & 0.69 & 0.52 \\ \cline{2-6} 
 & XLM-R\_large & Mod. SLUE & 0.50 & 0.75 & 0.60 \\ \cline{2-6} 
 & XLM-R\_large & seqeval & 0.65 & 0.37 & 0.47 \\ \cline{2-6} 
 & XLM-R\_large & SLUE & 0.49 & 0.74 & 0.59 \\ \hline
\multirow{27}{*}{Overall Macro} & BARTpho & Mod. SLUE & 0.64 & 0.72 & 0.66 \\ \cline{2-6} 
 & BARTpho & seqeval & 0.64 & 0.58 & 0.59 \\ \cline{2-6} 
 & BARTpho & SLUE & 0.63 & 0.71 & 0.65 \\ \cline{2-6} 
 & mBART-50 & Mod. SLUE & 0.64 & 0.66 & 0.61 \\ \cline{2-6} 
 & mBART-50 & seqeval & 0.59 & 0.57 & 0.55 \\ \cline{2-6} 
 & mBART-50 & SLUE & 0.63 & 0.65 & 0.60 \\ \cline{2-6} 
 & PhoBERT\_base & Mod. SLUE & 0.67 & 0.79 & 0.69 \\ \cline{2-6} 
 & PhoBERT\_base & seqeval & 0.70 & 0.57 & 0.60 \\ \cline{2-6} 
 & PhoBERT\_base & SLUE & 0.66 & 0.78 & 0.68 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & Mod. SLUE & 0.69 & 0.79 & 0.71 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & seqeval & 0.71 & 0.59 & 0.62 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & SLUE & 0.68 & 0.77 & 0.70 \\ \cline{2-6} 
 & PhoBERT\_large & Mod. SLUE & 0.69 & 0.79 & 0.70 \\ \cline{2-6} 
 & PhoBERT\_large & seqeval & 0.73 & 0.60 & 0.63 \\ \cline{2-6} 
 & PhoBERT\_large & SLUE & 0.68 & 0.78 & 0.69 \\ \cline{2-6} 
 & ViDeBERTa\_base & Mod. SLUE & 0.43 & 0.38 & 0.37 \\ \cline{2-6} 
 & ViDeBERTa\_base & seqeval & 0.31 & 0.28 & 0.27 \\ \cline{2-6} 
 & ViDeBERTa\_base & SLUE & 0.40 & 0.36 & 0.34 \\ \cline{2-6} 
 & ViT5\_base & Mod. SLUE & 0.59 & 0.69 & 0.60 \\ \cline{2-6} 
 & ViT5\_base & seqeval & 0.61 & 0.53 & 0.54 \\ \cline{2-6} 
 & ViT5\_base & SLUE & 0.58 & 0.68 & 0.59 \\ \cline{2-6} 
 & XLM-R\_base & Mod. SLUE & 0.57 & 0.67 & 0.59 \\ \cline{2-6} 
 & XLM-R\_base & seqeval & 0.57 & 0.44 & 0.48 \\ \cline{2-6} 
 & XLM-R\_base & SLUE & 0.56 & 0.65 & 0.58 \\ \cline{2-6} 
 & XLM-R\_large & Mod. SLUE & 0.72 & 0.78 & 0.71 \\ \cline{2-6} 
 & XLM-R\_large & seqeval & 0.72 & 0.62 & 0.63 \\ \cline{2-6} 
 & XLM-R\_large & SLUE & 0.71 & 0.77 & 0.70 \\ \hline
\multirow{27}{*}{Overall Micro} & BARTpho & Mod. SLUE & 0.66 & 0.74 & 0.70 \\ \cline{2-6} 
 & BARTpho & seqeval & 0.64 & 0.58 & 0.61 \\ \cline{2-6} 
 & BARTpho & SLUE & 0.64 & 0.73 & 0.68 \\ \cline{2-6} 
 & mBART-50 & Mod. SLUE & 0.65 & 0.68 & 0.67 \\ \cline{2-6} 
 & mBART-50 & seqeval & 0.60 & 0.57 & 0.59 \\ \cline{2-6} 
 & mBART-50 & SLUE & 0.64 & 0.66 & 0.65 \\ \cline{2-6} 
 & PhoBERT\_base & Mod. SLUE & 0.69 & 0.79 & 0.74 \\ \cline{2-6} 
 & PhoBERT\_base & seqeval & 0.71 & 0.57 & 0.63 \\ \cline{2-6} 
 & PhoBERT\_base & SLUE & 0.67 & 0.78 & 0.72 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & Mod. SLUE & 0.70 & 0.81 & 0.75 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & seqeval & 0.74 & 0.59 & 0.66 \\ \cline{2-6} 
 & PhoBERT\_base-v2 & SLUE & 0.68 & 0.79 & 0.74 \\ \cline{2-6} 
 & PhoBERT\_large & Mod. SLUE & 0.70 & 0.79 & 0.74 \\ \cline{2-6} 
 & PhoBERT\_large & seqeval & 0.73 & 0.60 & 0.66 \\ \cline{2-6} 
 & PhoBERT\_large & SLUE & 0.69 & 0.77 & 0.73 \\ \cline{2-6} 
 & ViDeBERTa\_base & Mod. SLUE & 0.55 & 0.45 & 0.49 \\ \cline{2-6} 
 & ViDeBERTa\_base & seqeval & 0.33 & 0.34 & 0.34 \\ \cline{2-6} 
 & ViDeBERTa\_base & SLUE & 0.50 & 0.41 & 0.45 \\ \cline{2-6} 
 & ViT5\_base & Mod. SLUE & 0.65 & 0.76 & 0.70 \\ \cline{2-6} 
 & ViT5\_base & seqeval & 0.68 & 0.59 & 0.63 \\ \cline{2-6} 
 & ViT5\_base & SLUE & 0.64 & 0.74 & 0.69 \\ \cline{2-6} 
 & XLM-R\_base & Mod. SLUE & 0.66 & 0.75 & 0.70 \\ \cline{2-6} 
 & XLM-R\_base & seqeval & 0.66 & 0.53 & 0.59 \\ \cline{2-6} 
 & XLM-R\_base & SLUE & 0.64 & 0.73 & 0.69 \\ \cline{2-6} 
 & XLM-R\_large & Mod. SLUE & 0.72 & 0.78 & 0.75 \\ \cline{2-6} 
 & XLM-R\_large & seqeval & 0.72 & 0.63 & 0.67 \\ \cline{2-6} 
 & XLM-R\_large & SLUE & 0.71 & 0.77 & 0.74 \\ \hline
\caption{NER results by entity types (in percent) on reference text of test set using various pre-trained language models. Metrics shown are Precision, Recall, and overall micro/macro F1 score. Evaluation toolkits used are: seqeval, SLUE and our modified SLUE.}
\label{appx_NER_results_byLabel}
\end{longtable}
"""

    spoken_ner_table = r"""
{\large\tabcolsep=1pt
\begin{longtable}{|c|l|l|l|l|l|l|}
\hline
\multicolumn{1}{|c|}{\textbf{Entity Type}} & \multicolumn{1}{c|}{\textbf{NER}} & \multicolumn{1}{c|}{\textbf{ASR}} & \multicolumn{1}{c|}{\textbf{Eval toolkit}} & \multicolumn{1}{c|}{\textbf{Prec.}} & \multicolumn{1}{c|}{\textbf{Rec.}} & \multicolumn{1}{c|}{\textbf{F1}} \\ \hline
\endfirsthead
%
\multicolumn{7}{c}%
{{\bfseries Table \ref{appx_spk_NER_results_byLabel_}\ continued from previous page}} \\
\endhead
%
\multirow{36}{*}{AGE} & ViDeBERTa\_base & XLSR-53-Viet & SLUE & 0.24 & 0.03 & 0.05 \\ \cline{2-7} 
 & ViDeBERTa\_base & XLSR-53-Viet & Mod. SLUE & 0.32 & 0.04 & 0.07 \\ \cline{2-7} 
 & ViDeBERTa\_base & w2v2-Viet & SLUE & 0.24 & 0.03 & 0.05 \\ \cline{2-7} 
 & ViDeBERTa\_base & w2v2-Viet & Mod. SLUE & 0.33 & 0.04 & 0.07 \\ \cline{2-7} 
 & ViT5\_base & XLSR-53-Viet & SLUE & 0.63 & 0.49 & 0.55 \\ \cline{2-7} 
 & ViT5\_base & XLSR-53-Viet & Mod. SLUE & 0.68 & 0.53 & 0.59 \\ \cline{2-7} 
 & ViT5\_base & w2v2-Viet & SLUE & 0.63 & 0.52 & 0.57 \\ \cline{2-7} 
 & ViT5\_base & w2v2-Viet & Mod. SLUE & 0.68 & 0.56 & 0.61 \\ \cline{2-7} 
 & mBART-50 & XLSR-53-Viet & SLUE & 0.44 & 0.06 & 0.11 \\ \cline{2-7} 
 & mBART-50 & XLSR-53-Viet & Mod. SLUE & 0.55 & 0.08 & 0.14 \\ \cline{2-7} 
 & mBART-50 & w2v2-Viet & SLUE & 0.44 & 0.08 & 0.13 \\ \cline{2-7} 
 & mBART-50 & w2v2-Viet & Mod. SLUE & 0.58 & 0.10 & 0.17 \\ \cline{2-7} 
 & BARTpho & XLSR-53-Viet & SLUE & 0.62 & 0.57 & 0.59 \\ \cline{2-7} 
 & BARTpho & XLSR-53-Viet & Mod. SLUE & 0.68 & 0.62 & 0.65 \\ \cline{2-7} 
 & BARTpho & w2v2-Viet & SLUE & 0.59 & 0.58 & 0.58 \\ \cline{2-7} 
 & BARTpho & w2v2-Viet & Mod. SLUE & 0.64 & 0.63 & 0.63 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & XLSR-53-Viet & SLUE & 0.72 & 0.58 & 0.64 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & XLSR-53-Viet & Mod. SLUE & 0.75 & 0.61 & 0.67 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & w2v2-Viet & SLUE & 0.70 & 0.58 & 0.64 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & w2v2-Viet & Mod. SLUE & 0.74 & 0.61 & 0.67 \\ \cline{2-7} 
 & PhoBERT\_base & XLSR-53-Viet & SLUE & 0.69 & 0.60 & 0.64 \\ \cline{2-7} 
 & PhoBERT\_base & XLSR-53-Viet & Mod. SLUE & 0.74 & 0.64 & 0.68 \\ \cline{2-7} 
 & PhoBERT\_base & w2v2-Viet & SLUE & 0.67 & 0.61 & 0.64 \\ \cline{2-7} 
 & PhoBERT\_base & w2v2-Viet & Mod. SLUE & 0.70 & 0.64 & 0.67 \\ \cline{2-7} 
 & PhoBERT\_large & XLSR-53-Viet & SLUE & 0.71 & 0.59 & 0.65 \\ \cline{2-7} 
 & PhoBERT\_large & XLSR-53-Viet & Mod. SLUE & 0.75 & 0.62 & 0.68 \\ \cline{2-7} 
 & PhoBERT\_large & w2v2-Viet & SLUE & 0.69 & 0.60 & 0.64 \\ \cline{2-7} 
 & PhoBERT\_large & w2v2-Viet & Mod. SLUE & 0.72 & 0.63 & 0.67 \\ \cline{2-7} 
 & XLM-R\_base & XLSR-53-Viet & SLUE & 0.61 & 0.58 & 0.60 \\ \cline{2-7} 
 & XLM-R\_base & XLSR-53-Viet & Mod. SLUE & 0.65 & 0.62 & 0.63 \\ \cline{2-7} 
 & XLM-R\_base & w2v2-Viet & SLUE & 0.59 & 0.59 & 0.59 \\ \cline{2-7} 
 & XLM-R\_base & w2v2-Viet & Mod. SLUE & 0.63 & 0.63 & 0.63 \\ \cline{2-7} 
 & XLM-R\_large & XLSR-53-Viet & SLUE & 0.72 & 0.61 & 0.66 \\ \cline{2-7} 
 & XLM-R\_large & XLSR-53-Viet & Mod. SLUE & 0.76 & 0.64 & 0.69 \\ \cline{2-7} 
 & XLM-R\_large & w2v2-Viet & SLUE & 0.70 & 0.62 & 0.66 \\ \cline{2-7} 
 & XLM-R\_large & w2v2-Viet & Mod. SLUE & 0.73 & 0.65 & 0.69 \\ \hline
\multirow{36}{*}{DATETIME} & ViDeBERTa\_base & XLSR-53-Viet & SLUE & 0.52 & 0.56 & 0.54 \\ \cline{2-7} 
 & ViDeBERTa\_base & XLSR-53-Viet & Mod. SLUE & 0.56 & 0.60 & 0.58 \\ \cline{2-7} 
 & ViDeBERTa\_base & w2v2-Viet & SLUE & 0.53 & 0.57 & 0.55 \\ \cline{2-7} 
 & ViDeBERTa\_base & w2v2-Viet & Mod. SLUE & 0.57 & 0.60 & 0.59 \\ \cline{2-7} 
 & ViT5\_base & XLSR-53-Viet & SLUE & 0.57 & 0.57 & 0.57 \\ \cline{2-7} 
 & ViT5\_base & XLSR-53-Viet & Mod. SLUE & 0.63 & 0.62 & 0.62 \\ \cline{2-7} 
 & ViT5\_base & w2v2-Viet & SLUE & 0.60 & 0.56 & 0.58 \\ \cline{2-7} 
 & ViT5\_base & w2v2-Viet & Mod. SLUE & 0.63 & 0.59 & 0.61 \\ \cline{2-7} 
 & mBART-50 & XLSR-53-Viet & SLUE & 0.42 & 0.06 & 0.11 \\ \cline{2-7} 
 & mBART-50 & XLSR-53-Viet & Mod. SLUE & 0.57 & 0.09 & 0.15 \\ \cline{2-7} 
 & mBART-50 & w2v2-Viet & SLUE & 0.40 & 0.06 & 0.10 \\ \cline{2-7} 
 & mBART-50 & w2v2-Viet & Mod. SLUE & 0.61 & 0.09 & 0.15 \\ \cline{2-7} 
 & BARTpho & XLSR-53-Viet & SLUE & 0.64 & 0.62 & 0.63 \\ \cline{2-7} 
 & BARTpho & XLSR-53-Viet & Mod. SLUE & 0.68 & 0.66 & 0.67 \\ \cline{2-7} 
 & BARTpho & w2v2-Viet & SLUE & 0.65 & 0.60 & 0.62 \\ \cline{2-7} 
 & BARTpho & w2v2-Viet & Mod. SLUE & 0.69 & 0.64 & 0.66 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & XLSR-53-Viet & SLUE & 0.67 & 0.69 & 0.68 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & XLSR-53-Viet & Mod. SLUE & 0.70 & 0.72 & 0.71 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & w2v2-Viet & SLUE & 0.69 & 0.69 & 0.69 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & w2v2-Viet & Mod. SLUE & 0.71 & 0.71 & 0.71 \\ \cline{2-7} 
 & PhoBERT\_base & XLSR-53-Viet & SLUE & 0.66 & 0.68 & 0.67 \\ \cline{2-7} 
 & PhoBERT\_base & XLSR-53-Viet & Mod. SLUE & 0.69 & 0.72 & 0.70 \\ \cline{2-7} 
 & PhoBERT\_base & w2v2-Viet & SLUE & 0.68 & 0.67 & 0.68 \\ \cline{2-7} 
 & PhoBERT\_base & w2v2-Viet & Mod. SLUE & 0.71 & 0.70 & 0.70 \\ \cline{2-7} 
 & PhoBERT\_large & XLSR-53-Viet & SLUE & 0.67 & 0.68 & 0.68 \\ \cline{2-7} 
 & PhoBERT\_large & XLSR-53-Viet & Mod. SLUE & 0.70 & 0.71 & 0.71 \\ \cline{2-7} 
 & PhoBERT\_large & w2v2-Viet & SLUE & 0.70 & 0.66 & 0.68 \\ \cline{2-7} 
 & PhoBERT\_large & w2v2-Viet & Mod. SLUE & 0.72 & 0.69 & 0.70 \\ \cline{2-7} 
 & XLM-R\_base & XLSR-53-Viet & SLUE & 0.64 & 0.65 & 0.64 \\ \cline{2-7} 
 & XLM-R\_base & XLSR-53-Viet & Mod. SLUE & 0.67 & 0.68 & 0.68 \\ \cline{2-7} 
 & XLM-R\_base & w2v2-Viet & SLUE & 0.66 & 0.64 & 0.65 \\ \cline{2-7} 
 & XLM-R\_base & w2v2-Viet & Mod. SLUE & 0.69 & 0.66 & 0.67 \\ \cline{2-7} 
 & XLM-R\_large & XLSR-53-Viet & SLUE & 0.69 & 0.67 & 0.68 \\ \cline{2-7} 
 & XLM-R\_large & XLSR-53-Viet & Mod. SLUE & 0.72 & 0.70 & 0.71 \\ \cline{2-7} 
 & XLM-R\_large & w2v2-Viet & SLUE & 0.72 & 0.66 & 0.69 \\ \cline{2-7} 
 & XLM-R\_large & w2v2-Viet & Mod. SLUE & 0.74 & 0.69 & 0.71 \\ \hline
\multirow{36}{*}{DIAGNOSTICS} & ViDeBERTa\_base & XLSR-53-Viet & SLUE & 0.53 & 0.47 & 0.50 \\ \cline{2-7} 
 & ViDeBERTa\_base & XLSR-53-Viet & Mod. SLUE & 0.55 & 0.49 & 0.52 \\ \cline{2-7} 
 & ViDeBERTa\_base & w2v2-Viet & SLUE & 0.51 & 0.44 & 0.47 \\ \cline{2-7} 
 & ViDeBERTa\_base & w2v2-Viet & Mod. SLUE & 0.53 & 0.46 & 0.49 \\ \cline{2-7} 
 & ViT5\_base & XLSR-53-Viet & SLUE & 0.52 & 0.47 & 0.50 \\ \cline{2-7} 
 & ViT5\_base & XLSR-53-Viet & Mod. SLUE & 0.54 & 0.49 & 0.51 \\ \cline{2-7} 
 & ViT5\_base & w2v2-Viet & SLUE & 0.53 & 0.46 & 0.49 \\ \cline{2-7} 
 & ViT5\_base & w2v2-Viet & Mod. SLUE & 0.56 & 0.49 & 0.52 \\ \cline{2-7} 
 & mBART-50 & XLSR-53-Viet & SLUE & 0.30 & 0.08 & 0.13 \\ \cline{2-7} 
 & mBART-50 & XLSR-53-Viet & Mod. SLUE & 0.34 & 0.10 & 0.15 \\ \cline{2-7} 
 & mBART-50 & w2v2-Viet & SLUE & 0.41 & 0.06 & 0.11 \\ \cline{2-7} 
 & mBART-50 & w2v2-Viet & Mod. SLUE & 0.48 & 0.08 & 0.13 \\ \cline{2-7} 
 & BARTpho & XLSR-53-Viet & SLUE & 0.59 & 0.56 & 0.58 \\ \cline{2-7} 
 & BARTpho & XLSR-53-Viet & Mod. SLUE & 0.62 & 0.59 & 0.60 \\ \cline{2-7} 
 & BARTpho & w2v2-Viet & SLUE & 0.60 & 0.53 & 0.56 \\ \cline{2-7} 
 & BARTpho & w2v2-Viet & Mod. SLUE & 0.63 & 0.56 & 0.59 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & XLSR-53-Viet & SLUE & 0.56 & 0.57 & 0.57 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & XLSR-53-Viet & Mod. SLUE & 0.58 & 0.59 & 0.58 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & w2v2-Viet & SLUE & 0.56 & 0.56 & 0.56 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & w2v2-Viet & Mod. SLUE & 0.59 & 0.59 & 0.59 \\ \cline{2-7} 
 & PhoBERT\_base & XLSR-53-Viet & SLUE & 0.57 & 0.57 & 0.57 \\ \cline{2-7} 
 & PhoBERT\_base & XLSR-53-Viet & Mod. SLUE & 0.59 & 0.59 & 0.59 \\ \cline{2-7} 
 & PhoBERT\_base & w2v2-Viet & SLUE & 0.55 & 0.56 & 0.55 \\ \cline{2-7} 
 & PhoBERT\_base & w2v2-Viet & Mod. SLUE & 0.57 & 0.58 & 0.57 \\ \cline{2-7} 
 & PhoBERT\_large & XLSR-53-Viet & SLUE & 0.61 & 0.58 & 0.59 \\ \cline{2-7} 
 & PhoBERT\_large & XLSR-53-Viet & Mod. SLUE & 0.62 & 0.59 & 0.61 \\ \cline{2-7} 
 & PhoBERT\_large & w2v2-Viet & SLUE & 0.58 & 0.57 & 0.57 \\ \cline{2-7} 
 & PhoBERT\_large & w2v2-Viet & Mod. SLUE & 0.61 & 0.59 & 0.60 \\ \cline{2-7} 
 & XLM-R\_base & XLSR-53-Viet & SLUE & 0.51 & 0.58 & 0.54 \\ \cline{2-7} 
 & XLM-R\_base & XLSR-53-Viet & Mod. SLUE & 0.52 & 0.59 & 0.55 \\ \cline{2-7} 
 & XLM-R\_base & w2v2-Viet & SLUE & 0.50 & 0.57 & 0.53 \\ \cline{2-7} 
 & XLM-R\_base & w2v2-Viet & Mod. SLUE & 0.52 & 0.59 & 0.55 \\ \cline{2-7} 
 & XLM-R\_large & XLSR-53-Viet & SLUE & 0.59 & 0.58 & 0.59 \\ \cline{2-7} 
 & XLM-R\_large & XLSR-53-Viet & Mod. SLUE & 0.61 & 0.59 & 0.60 \\ \cline{2-7} 
 & XLM-R\_large & w2v2-Viet & SLUE & 0.58 & 0.57 & 0.57 \\ \cline{2-7} 
 & XLM-R\_large & w2v2-Viet & Mod. SLUE & 0.60 & 0.59 & 0.60 \\ \hline
\multirow{36}{*}{DISEASESYMTOM} & ViDeBERTa\_base & XLSR-53-Viet & SLUE & 0.53 & 0.39 & 0.45 \\ \cline{2-7} 
 & ViDeBERTa\_base & XLSR-53-Viet & Mod. SLUE & 0.65 & 0.48 & 0.55 \\ \cline{2-7} 
 & ViDeBERTa\_base & w2v2-Viet & SLUE & 0.53 & 0.39 & 0.45 \\ \cline{2-7} 
 & ViDeBERTa\_base & w2v2-Viet & Mod. SLUE & 0.64 & 0.48 & 0.55 \\ \cline{2-7} 
 & ViT5\_base & XLSR-53-Viet & SLUE & 0.59 & 0.49 & 0.54 \\ \cline{2-7} 
 & ViT5\_base & XLSR-53-Viet & Mod. SLUE & 0.69 & 0.58 & 0.63 \\ \cline{2-7} 
 & ViT5\_base & w2v2-Viet & SLUE & 0.59 & 0.49 & 0.54 \\ \cline{2-7} 
 & ViT5\_base & w2v2-Viet & Mod. SLUE & 0.70 & 0.58 & 0.64 \\ \cline{2-7} 
 & mBART-50 & XLSR-53-Viet & SLUE & 0.51 & 0.09 & 0.15 \\ \cline{2-7} 
 & mBART-50 & XLSR-53-Viet & Mod. SLUE & 0.64 & 0.11 & 0.19 \\ \cline{2-7} 
 & mBART-50 & w2v2-Viet & SLUE & 0.48 & 0.07 & 0.12 \\ \cline{2-7} 
 & mBART-50 & w2v2-Viet & Mod. SLUE & 0.65 & 0.09 & 0.16 \\ \cline{2-7} 
 & BARTpho & XLSR-53-Viet & SLUE & 0.61 & 0.53 & 0.57 \\ \cline{2-7} 
 & BARTpho & XLSR-53-Viet & Mod. SLUE & 0.71 & 0.62 & 0.66 \\ \cline{2-7} 
 & BARTpho & w2v2-Viet & SLUE & 0.58 & 0.53 & 0.55 \\ \cline{2-7} 
 & BARTpho & w2v2-Viet & Mod. SLUE & 0.69 & 0.62 & 0.65 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & XLSR-53-Viet & SLUE & 0.63 & 0.57 & 0.60 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & XLSR-53-Viet & Mod. SLUE & 0.71 & 0.65 & 0.68 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & w2v2-Viet & SLUE & 0.61 & 0.57 & 0.59 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & w2v2-Viet & Mod. SLUE & 0.71 & 0.66 & 0.68 \\ \cline{2-7} 
 & PhoBERT\_base & XLSR-53-Viet & SLUE & 0.62 & 0.56 & 0.59 \\ \cline{2-7} 
 & PhoBERT\_base & XLSR-53-Viet & Mod. SLUE & 0.71 & 0.64 & 0.67 \\ \cline{2-7} 
 & PhoBERT\_base & w2v2-Viet & SLUE & 0.61 & 0.55 & 0.58 \\ \cline{2-7} 
 & PhoBERT\_base & w2v2-Viet & Mod. SLUE & 0.71 & 0.64 & 0.67 \\ \cline{2-7} 
 & PhoBERT\_large & XLSR-53-Viet & SLUE & 0.63 & 0.56 & 0.59 \\ \cline{2-7} 
 & PhoBERT\_large & XLSR-53-Viet & Mod. SLUE & 0.71 & 0.63 & 0.67 \\ \cline{2-7} 
 & PhoBERT\_large & w2v2-Viet & SLUE & 0.62 & 0.54 & 0.58 \\ \cline{2-7} 
 & PhoBERT\_large & w2v2-Viet & Mod. SLUE & 0.71 & 0.62 & 0.66 \\ \cline{2-7} 
 & XLM-R\_base & XLSR-53-Viet & SLUE & 0.58 & 0.55 & 0.57 \\ \cline{2-7} 
 & XLM-R\_base & XLSR-53-Viet & Mod. SLUE & 0.67 & 0.64 & 0.65 \\ \cline{2-7} 
 & XLM-R\_base & w2v2-Viet & SLUE & 0.57 & 0.54 & 0.56 \\ \cline{2-7} 
 & XLM-R\_base & w2v2-Viet & Mod. SLUE & 0.67 & 0.64 & 0.65 \\ \cline{2-7} 
 & XLM-R\_large & XLSR-53-Viet & SLUE & 0.64 & 0.57 & 0.60 \\ \cline{2-7} 
 & XLM-R\_large & XLSR-53-Viet & Mod. SLUE & 0.72 & 0.64 & 0.68 \\ \cline{2-7} 
 & XLM-R\_large & w2v2-Viet & SLUE & 0.64 & 0.56 & 0.60 \\ \cline{2-7} 
 & XLM-R\_large & w2v2-Viet & Mod. SLUE & 0.72 & 0.63 & 0.67 \\ \hline
\multirow{36}{*}{DRUGCHEMICAL} & ViDeBERTa\_base & XLSR-53-Viet & SLUE & 0.51 & 0.34 & 0.41 \\ \cline{2-7} 
 & ViDeBERTa\_base & XLSR-53-Viet & Mod. SLUE & 0.59 & 0.40 & 0.47 \\ \cline{2-7} 
 & ViDeBERTa\_base & w2v2-Viet & SLUE & 0.49 & 0.34 & 0.40 \\ \cline{2-7} 
 & ViDeBERTa\_base & w2v2-Viet & Mod. SLUE & 0.56 & 0.39 & 0.46 \\ \cline{2-7} 
 & ViT5\_base & XLSR-53-Viet & SLUE & 0.58 & 0.52 & 0.55 \\ \cline{2-7} 
 & ViT5\_base & XLSR-53-Viet & Mod. SLUE & 0.66 & 0.59 & 0.62 \\ \cline{2-7} 
 & ViT5\_base & w2v2-Viet & SLUE & 0.60 & 0.51 & 0.55 \\ \cline{2-7} 
 & ViT5\_base & w2v2-Viet & Mod. SLUE & 0.68 & 0.58 & 0.62 \\ \cline{2-7} 
 & mBART-50 & XLSR-53-Viet & SLUE & 0.32 & 0.06 & 0.11 \\ \cline{2-7} 
 & mBART-50 & XLSR-53-Viet & Mod. SLUE & 0.46 & 0.09 & 0.15 \\ \cline{2-7} 
 & mBART-50 & w2v2-Viet & SLUE & 0.35 & 0.07 & 0.11 \\ \cline{2-7} 
 & mBART-50 & w2v2-Viet & Mod. SLUE & 0.54 & 0.10 & 0.17 \\ \cline{2-7} 
 & BARTpho & XLSR-53-Viet & SLUE & 0.60 & 0.55 & 0.57 \\ \cline{2-7} 
 & BARTpho & XLSR-53-Viet & Mod. SLUE & 0.67 & 0.62 & 0.64 \\ \cline{2-7} 
 & BARTpho & w2v2-Viet & SLUE & 0.60 & 0.55 & 0.57 \\ \cline{2-7} 
 & BARTpho & w2v2-Viet & Mod. SLUE & 0.66 & 0.61 & 0.64 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & XLSR-53-Viet & SLUE & 0.67 & 0.66 & 0.67 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & XLSR-53-Viet & Mod. SLUE & 0.73 & 0.72 & 0.72 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & w2v2-Viet & SLUE & 0.66 & 0.66 & 0.66 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & w2v2-Viet & Mod. SLUE & 0.72 & 0.72 & 0.72 \\ \cline{2-7} 
 & PhoBERT\_base & XLSR-53-Viet & SLUE & 0.66 & 0.66 & 0.66 \\ \cline{2-7} 
 & PhoBERT\_base & XLSR-53-Viet & Mod. SLUE & 0.72 & 0.72 & 0.72 \\ \cline{2-7} 
 & PhoBERT\_base & w2v2-Viet & SLUE & 0.64 & 0.66 & 0.65 \\ \cline{2-7} 
 & PhoBERT\_base & w2v2-Viet & Mod. SLUE & 0.71 & 0.72 & 0.72 \\ \cline{2-7} 
 & PhoBERT\_large & XLSR-53-Viet & SLUE & 0.63 & 0.67 & 0.65 \\ \cline{2-7} 
 & PhoBERT\_large & XLSR-53-Viet & Mod. SLUE & 0.69 & 0.72 & 0.71 \\ \cline{2-7} 
 & PhoBERT\_large & w2v2-Viet & SLUE & 0.64 & 0.66 & 0.65 \\ \cline{2-7} 
 & PhoBERT\_large & w2v2-Viet & Mod. SLUE & 0.70 & 0.71 & 0.70 \\ \cline{2-7} 
 & XLM-R\_base & XLSR-53-Viet & SLUE & 0.63 & 0.52 & 0.57 \\ \cline{2-7} 
 & XLM-R\_base & XLSR-53-Viet & Mod. SLUE & 0.71 & 0.57 & 0.63 \\ \cline{2-7} 
 & XLM-R\_base & w2v2-Viet & SLUE & 0.64 & 0.52 & 0.57 \\ \cline{2-7} 
 & XLM-R\_base & w2v2-Viet & Mod. SLUE & 0.71 & 0.57 & 0.64 \\ \cline{2-7} 
 & XLM-R\_large & XLSR-53-Viet & SLUE & 0.70 & 0.68 & 0.69 \\ \cline{2-7} 
 & XLM-R\_large & XLSR-53-Viet & Mod. SLUE & 0.76 & 0.73 & 0.74 \\ \cline{2-7} 
 & XLM-R\_large & w2v2-Viet & SLUE & 0.69 & 0.66 & 0.67 \\ \cline{2-7} 
 & XLM-R\_large & w2v2-Viet & Mod. SLUE & 0.75 & 0.71 & 0.73 \\ \hline
\multirow{36}{*}{FOODDRINK} & ViDeBERTa\_base & XLSR-53-Viet & SLUE & 0.25 & 0.29 & 0.27 \\ \cline{2-7} 
 & ViDeBERTa\_base & XLSR-53-Viet & Mod. SLUE & 0.28 & 0.33 & 0.30 \\ \cline{2-7} 
 & ViDeBERTa\_base & w2v2-Viet & SLUE & 0.22 & 0.27 & 0.24 \\ \cline{2-7} 
 & ViDeBERTa\_base & w2v2-Viet & Mod. SLUE & 0.25 & 0.31 & 0.28 \\ \cline{2-7} 
 & ViT5\_base & XLSR-53-Viet & SLUE & 0.54 & 0.53 & 0.54 \\ \cline{2-7} 
 & ViT5\_base & XLSR-53-Viet & Mod. SLUE & 0.58 & 0.56 & 0.57 \\ \cline{2-7} 
 & ViT5\_base & w2v2-Viet & SLUE & 0.55 & 0.53 & 0.54 \\ \cline{2-7} 
 & ViT5\_base & w2v2-Viet & Mod. SLUE & 0.59 & 0.58 & 0.59 \\ \cline{2-7} 
 & mBART-50 & XLSR-53-Viet & SLUE & 0.59 & 0.06 & 0.12 \\ \cline{2-7} 
 & mBART-50 & XLSR-53-Viet & Mod. SLUE & 0.61 & 0.07 & 0.12 \\ \cline{2-7} 
 & mBART-50 & w2v2-Viet & SLUE & 0.54 & 0.05 & 0.09 \\ \cline{2-7} 
 & mBART-50 & w2v2-Viet & Mod. SLUE & 0.63 & 0.06 & 0.11 \\ \cline{2-7} 
 & BARTpho & XLSR-53-Viet & SLUE & 0.65 & 0.49 & 0.56 \\ \cline{2-7} 
 & BARTpho & XLSR-53-Viet & Mod. SLUE & 0.68 & 0.51 & 0.58 \\ \cline{2-7} 
 & BARTpho & w2v2-Viet & SLUE & 0.68 & 0.52 & 0.59 \\ \cline{2-7} 
 & BARTpho & w2v2-Viet & Mod. SLUE & 0.71 & 0.54 & 0.61 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & XLSR-53-Viet & SLUE & 0.68 & 0.68 & 0.68 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & XLSR-53-Viet & Mod. SLUE & 0.69 & 0.68 & 0.68 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & w2v2-Viet & SLUE & 0.69 & 0.66 & 0.67 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & w2v2-Viet & Mod. SLUE & 0.69 & 0.67 & 0.68 \\ \cline{2-7} 
 & PhoBERT\_base & XLSR-53-Viet & SLUE & 0.63 & 0.65 & 0.64 \\ \cline{2-7} 
 & PhoBERT\_base & XLSR-53-Viet & Mod. SLUE & 0.64 & 0.66 & 0.65 \\ \cline{2-7} 
 & PhoBERT\_base & w2v2-Viet & SLUE & 0.64 & 0.62 & 0.63 \\ \cline{2-7} 
 & PhoBERT\_base & w2v2-Viet & Mod. SLUE & 0.66 & 0.64 & 0.65 \\ \cline{2-7} 
 & PhoBERT\_large & XLSR-53-Viet & SLUE & 0.68 & 0.69 & 0.68 \\ \cline{2-7} 
 & PhoBERT\_large & XLSR-53-Viet & Mod. SLUE & 0.69 & 0.70 & 0.69 \\ \cline{2-7} 
 & PhoBERT\_large & w2v2-Viet & SLUE & 0.67 & 0.67 & 0.67 \\ \cline{2-7} 
 & PhoBERT\_large & w2v2-Viet & Mod. SLUE & 0.68 & 0.68 & 0.68 \\ \cline{2-7} 
 & XLM-R\_base & XLSR-53-Viet & SLUE & 0.52 & 0.63 & 0.57 \\ \cline{2-7} 
 & XLM-R\_base & XLSR-53-Viet & Mod. SLUE & 0.55 & 0.67 & 0.61 \\ \cline{2-7} 
 & XLM-R\_base & w2v2-Viet & SLUE & 0.53 & 0.63 & 0.57 \\ \cline{2-7} 
 & XLM-R\_base & w2v2-Viet & Mod. SLUE & 0.56 & 0.67 & 0.61 \\ \cline{2-7} 
 & XLM-R\_large & XLSR-53-Viet & SLUE & 0.75 & 0.69 & 0.72 \\ \cline{2-7} 
 & XLM-R\_large & XLSR-53-Viet & Mod. SLUE & 0.76 & 0.70 & 0.73 \\ \cline{2-7} 
 & XLM-R\_large & w2v2-Viet & SLUE & 0.76 & 0.68 & 0.72 \\ \cline{2-7} 
 & XLM-R\_large & w2v2-Viet & Mod. SLUE & 0.77 & 0.69 & 0.73 \\ \hline
\multirow{36}{*}{GENDER} & ViDeBERTa\_base & XLSR-53-Viet & SLUE & 0.00 & 0.00 & 0.00 \\ \cline{2-7} 
 & ViDeBERTa\_base & XLSR-53-Viet & Mod. SLUE & 0.00 & 0.00 & 0.00 \\ \cline{2-7} 
 & ViDeBERTa\_base & w2v2-Viet & SLUE & 1,00 & 0.00 & 0.00 \\ \cline{2-7} 
 & ViDeBERTa\_base & w2v2-Viet & Mod. SLUE & 1,00 & 0.00 & 0.00 \\ \cline{2-7} 
 & ViT5\_base & XLSR-53-Viet & SLUE & 0.74 & 0.51 & 0.60 \\ \cline{2-7} 
 & ViT5\_base & XLSR-53-Viet & Mod. SLUE & 0.79 & 0.54 & 0.65 \\ \cline{2-7} 
 & ViT5\_base & w2v2-Viet & SLUE & 0.74 & 0.51 & 0.60 \\ \cline{2-7} 
 & ViT5\_base & w2v2-Viet & Mod. SLUE & 0.76 & 0.53 & 0.62 \\ \cline{2-7} 
 & mBART-50 & XLSR-53-Viet & SLUE & 0.39 & 0.03 & 0.06 \\ \cline{2-7} 
 & mBART-50 & XLSR-53-Viet & Mod. SLUE & 0.50 & 0.04 & 0.08 \\ \cline{2-7} 
 & mBART-50 & w2v2-Viet & SLUE & 0.40 & 0.05 & 0.09 \\ \cline{2-7} 
 & mBART-50 & w2v2-Viet & Mod. SLUE & 0.53 & 0.07 & 0.12 \\ \cline{2-7} 
 & BARTpho & XLSR-53-Viet & SLUE & 0.78 & 0.59 & 0.67 \\ \cline{2-7} 
 & BARTpho & XLSR-53-Viet & Mod. SLUE & 0.82 & 0.61 & 0.70 \\ \cline{2-7} 
 & BARTpho & w2v2-Viet & SLUE & 0.78 & 0.58 & 0.66 \\ \cline{2-7} 
 & BARTpho & w2v2-Viet & Mod. SLUE & 0.80 & 0.59 & 0.68 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & XLSR-53-Viet & SLUE & 0.78 & 0.60 & 0.68 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & XLSR-53-Viet & Mod. SLUE & 0.82 & 0.63 & 0.71 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & w2v2-Viet & SLUE & 0.78 & 0.60 & 0.68 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & w2v2-Viet & Mod. SLUE & 0.80 & 0.62 & 0.70 \\ \cline{2-7} 
 & PhoBERT\_base & XLSR-53-Viet & SLUE & 0.78 & 0.61 & 0.68 \\ \cline{2-7} 
 & PhoBERT\_base & XLSR-53-Viet & Mod. SLUE & 0.81 & 0.63 & 0.71 \\ \cline{2-7} 
 & PhoBERT\_base & w2v2-Viet & SLUE & 0.77 & 0.61 & 0.68 \\ \cline{2-7} 
 & PhoBERT\_base & w2v2-Viet & Mod. SLUE & 0.80 & 0.62 & 0.70 \\ \cline{2-7} 
 & PhoBERT\_large & XLSR-53-Viet & SLUE & 0.75 & 0.60 & 0.67 \\ \cline{2-7} 
 & PhoBERT\_large & XLSR-53-Viet & Mod. SLUE & 0.78 & 0.63 & 0.70 \\ \cline{2-7} 
 & PhoBERT\_large & w2v2-Viet & SLUE & 0.76 & 0.60 & 0.67 \\ \cline{2-7} 
 & PhoBERT\_large & w2v2-Viet & Mod. SLUE & 0.78 & 0.62 & 0.69 \\ \cline{2-7} 
 & XLM-R\_base & XLSR-53-Viet & SLUE & 0.72 & 0.42 & 0.53 \\ \cline{2-7} 
 & XLM-R\_base & XLSR-53-Viet & Mod. SLUE & 0.78 & 0.45 & 0.57 \\ \cline{2-7} 
 & XLM-R\_base & w2v2-Viet & SLUE & 0.70 & 0.44 & 0.54 \\ \cline{2-7} 
 & XLM-R\_base & w2v2-Viet & Mod. SLUE & 0.74 & 0.47 & 0.57 \\ \cline{2-7} 
 & XLM-R\_large & XLSR-53-Viet & SLUE & 0.79 & 0.63 & 0.70 \\ \cline{2-7} 
 & XLM-R\_large & XLSR-53-Viet & Mod. SLUE & 0.82 & 0.66 & 0.73 \\ \cline{2-7} 
 & XLM-R\_large & w2v2-Viet & SLUE & 0.79 & 0.64 & 0.71 \\ \cline{2-7} 
 & XLM-R\_large & w2v2-Viet & Mod. SLUE & 0.81 & 0.65 & 0.72 \\ \hline
\multirow{36}{*}{LOCATION} & ViDeBERTa\_base & XLSR-53-Viet & SLUE & 0.63 & 0.28 & 0.39 \\ \cline{2-7} 
 & ViDeBERTa\_base & XLSR-53-Viet & Mod. SLUE & 0.67 & 0.29 & 0.41 \\ \cline{2-7} 
 & ViDeBERTa\_base & w2v2-Viet & SLUE & 0.59 & 0.26 & 0.36 \\ \cline{2-7} 
 & ViDeBERTa\_base & w2v2-Viet & Mod. SLUE & 0.60 & 0.26 & 0.37 \\ \cline{2-7} 
 & ViT5\_base & XLSR-53-Viet & SLUE & 0.62 & 0.57 & 0.59 \\ \cline{2-7} 
 & ViT5\_base & XLSR-53-Viet & Mod. SLUE & 0.65 & 0.60 & 0.63 \\ \cline{2-7} 
 & ViT5\_base & w2v2-Viet & SLUE & 0.61 & 0.53 & 0.57 \\ \cline{2-7} 
 & ViT5\_base & w2v2-Viet & Mod. SLUE & 0.64 & 0.56 & 0.60 \\ \cline{2-7} 
 & mBART-50 & XLSR-53-Viet & SLUE & 0.18 & 0.01 & 0.02 \\ \cline{2-7} 
 & mBART-50 & XLSR-53-Viet & Mod. SLUE & 0.41 & 0.02 & 0.04 \\ \cline{2-7} 
 & mBART-50 & w2v2-Viet & SLUE & 0.26 & 0.01 & 0.03 \\ \cline{2-7} 
 & mBART-50 & w2v2-Viet & Mod. SLUE & 0.33 & 0.02 & 0.04 \\ \cline{2-7} 
 & BARTpho & XLSR-53-Viet & SLUE & 0.65 & 0.66 & 0.65 \\ \cline{2-7} 
 & BARTpho & XLSR-53-Viet & Mod. SLUE & 0.68 & 0.69 & 0.69 \\ \cline{2-7} 
 & BARTpho & w2v2-Viet & SLUE & 0.65 & 0.65 & 0.65 \\ \cline{2-7} 
 & BARTpho & w2v2-Viet & Mod. SLUE & 0.69 & 0.68 & 0.68 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & XLSR-53-Viet & SLUE & 0.66 & 0.71 & 0.69 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & XLSR-53-Viet & Mod. SLUE & 0.69 & 0.74 & 0.71 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & w2v2-Viet & SLUE & 0.67 & 0.69 & 0.68 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & w2v2-Viet & Mod. SLUE & 0.70 & 0.72 & 0.71 \\ \cline{2-7} 
 & PhoBERT\_base & XLSR-53-Viet & SLUE & 0.62 & 0.68 & 0.65 \\ \cline{2-7} 
 & PhoBERT\_base & XLSR-53-Viet & Mod. SLUE & 0.66 & 0.72 & 0.69 \\ \cline{2-7} 
 & PhoBERT\_base & w2v2-Viet & SLUE & 0.64 & 0.67 & 0.65 \\ \cline{2-7} 
 & PhoBERT\_base & w2v2-Viet & Mod. SLUE & 0.67 & 0.71 & 0.69 \\ \cline{2-7} 
 & PhoBERT\_large & XLSR-53-Viet & SLUE & 0.67 & 0.68 & 0.67 \\ \cline{2-7} 
 & PhoBERT\_large & XLSR-53-Viet & Mod. SLUE & 0.69 & 0.70 & 0.70 \\ \cline{2-7} 
 & PhoBERT\_large & w2v2-Viet & SLUE & 0.70 & 0.66 & 0.68 \\ \cline{2-7} 
 & PhoBERT\_large & w2v2-Viet & Mod. SLUE & 0.72 & 0.68 & 0.70 \\ \cline{2-7} 
 & XLM-R\_base & XLSR-53-Viet & SLUE & 0.64 & 0.61 & 0.62 \\ \cline{2-7} 
 & XLM-R\_base & XLSR-53-Viet & Mod. SLUE & 0.67 & 0.64 & 0.65 \\ \cline{2-7} 
 & XLM-R\_base & w2v2-Viet & SLUE & 0.65 & 0.59 & 0.62 \\ \cline{2-7} 
 & XLM-R\_base & w2v2-Viet & Mod. SLUE & 0.68 & 0.62 & 0.65 \\ \cline{2-7} 
 & XLM-R\_large & XLSR-53-Viet & SLUE & 0.71 & 0.69 & 0.70 \\ \cline{2-7} 
 & XLM-R\_large & XLSR-53-Viet & Mod. SLUE & 0.74 & 0.72 & 0.73 \\ \cline{2-7} 
 & XLM-R\_large & w2v2-Viet & SLUE & 0.72 & 0.67 & 0.69 \\ \cline{2-7} 
 & XLM-R\_large & w2v2-Viet & Mod. SLUE & 0.74 & 0.70 & 0.72 \\ \hline
\multirow{36}{*}{MEDDEVICETECHNIQUE} & ViDeBERTa\_base & XLSR-53-Viet & SLUE & 0.22 & 0.07 & 0.10 \\ \cline{2-7} 
 & ViDeBERTa\_base & XLSR-53-Viet & Mod. SLUE & 0.33 & 0.10 & 0.16 \\ \cline{2-7} 
 & ViDeBERTa\_base & w2v2-Viet & SLUE & 0.20 & 0.06 & 0.10 \\ \cline{2-7} 
 & ViDeBERTa\_base & w2v2-Viet & Mod. SLUE & 0.33 & 0.11 & 0.16 \\ \cline{2-7} 
 & ViT5\_base & XLSR-53-Viet & SLUE & 0.39 & 0.09 & 0.14 \\ \cline{2-7} 
 & ViT5\_base & XLSR-53-Viet & Mod. SLUE & 0.48 & 0.11 & 0.18 \\ \cline{2-7} 
 & ViT5\_base & w2v2-Viet & SLUE & 0.44 & 0.11 & 0.17 \\ \cline{2-7} 
 & ViT5\_base & w2v2-Viet & Mod. SLUE & 0.53 & 0.13 & 0.21 \\ \cline{2-7} 
 & mBART-50 & XLSR-53-Viet & SLUE & 0.31 & 0.01 & 0.01 \\ \cline{2-7} 
 & mBART-50 & XLSR-53-Viet & Mod. SLUE & 0.38 & 0.01 & 0.01 \\ \cline{2-7} 
 & mBART-50 & w2v2-Viet & SLUE & 0.26 & 0.01 & 0.01 \\ \cline{2-7} 
 & mBART-50 & w2v2-Viet & Mod. SLUE & 0.32 & 0.01 & 0.01 \\ \cline{2-7} 
 & BARTpho & XLSR-53-Viet & SLUE & 0.42 & 0.09 & 0.15 \\ \cline{2-7} 
 & BARTpho & XLSR-53-Viet & Mod. SLUE & 0.51 & 0.11 & 0.18 \\ \cline{2-7} 
 & BARTpho & w2v2-Viet & SLUE & 0.38 & 0.09 & 0.14 \\ \cline{2-7} 
 & BARTpho & w2v2-Viet & Mod. SLUE & 0.49 & 0.11 & 0.18 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & XLSR-53-Viet & SLUE & 0.46 & 0.20 & 0.28 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & XLSR-53-Viet & Mod. SLUE & 0.56 & 0.24 & 0.33 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & w2v2-Viet & SLUE & 0.43 & 0.18 & 0.25 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & w2v2-Viet & Mod. SLUE & 0.52 & 0.22 & 0.30 \\ \cline{2-7} 
 & PhoBERT\_base & XLSR-53-Viet & SLUE & 0.48 & 0.22 & 0.30 \\ \cline{2-7} 
 & PhoBERT\_base & XLSR-53-Viet & Mod. SLUE & 0.56 & 0.26 & 0.35 \\ \cline{2-7} 
 & PhoBERT\_base & w2v2-Viet & SLUE & 0.44 & 0.20 & 0.28 \\ \cline{2-7} 
 & PhoBERT\_base & w2v2-Viet & Mod. SLUE & 0.52 & 0.24 & 0.33 \\ \cline{2-7} 
 & PhoBERT\_large & XLSR-53-Viet & SLUE & 0.46 & 0.15 & 0.23 \\ \cline{2-7} 
 & PhoBERT\_large & XLSR-53-Viet & Mod. SLUE & 0.55 & 0.18 & 0.27 \\ \cline{2-7} 
 & PhoBERT\_large & w2v2-Viet & SLUE & 0.45 & 0.15 & 0.22 \\ \cline{2-7} 
 & PhoBERT\_large & w2v2-Viet & Mod. SLUE & 0.55 & 0.18 & 0.27 \\ \cline{2-7} 
 & XLM-R\_base & XLSR-53-Viet & SLUE & 0.38 & 0.13 & 0.19 \\ \cline{2-7} 
 & XLM-R\_base & XLSR-53-Viet & Mod. SLUE & 0.47 & 0.16 & 0.24 \\ \cline{2-7} 
 & XLM-R\_base & w2v2-Viet & SLUE & 0.34 & 0.12 & 0.17 \\ \cline{2-7} 
 & XLM-R\_base & w2v2-Viet & Mod. SLUE & 0.44 & 0.15 & 0.22 \\ \cline{2-7} 
 & XLM-R\_large & XLSR-53-Viet & SLUE & 0.47 & 0.15 & 0.23 \\ \cline{2-7} 
 & XLM-R\_large & XLSR-53-Viet & Mod. SLUE & 0.55 & 0.18 & 0.27 \\ \cline{2-7} 
 & XLM-R\_large & w2v2-Viet & SLUE & 0.43 & 0.13 & 0.20 \\ \cline{2-7} 
 & XLM-R\_large & w2v2-Viet & Mod. SLUE & 0.53 & 0.16 & 0.25 \\ \hline
\multirow{36}{*}{OCCUPATION} & ViDeBERTa\_base & XLSR-53-Viet & SLUE & 0.76 & 0.75 & 0.76 \\ \cline{2-7} 
 & ViDeBERTa\_base & XLSR-53-Viet & Mod. SLUE & 0.78 & 0.76 & 0.77 \\ \cline{2-7} 
 & ViDeBERTa\_base & w2v2-Viet & SLUE & 0.77 & 0.74 & 0.76 \\ \cline{2-7} 
 & ViDeBERTa\_base & w2v2-Viet & Mod. SLUE & 0.79 & 0.75 & 0.77 \\ \cline{2-7} 
 & ViT5\_base & XLSR-53-Viet & SLUE & 0.78 & 0.68 & 0.73 \\ \cline{2-7} 
 & ViT5\_base & XLSR-53-Viet & Mod. SLUE & 0.79 & 0.70 & 0.74 \\ \cline{2-7} 
 & ViT5\_base & w2v2-Viet & SLUE & 0.79 & 0.69 & 0.74 \\ \cline{2-7} 
 & ViT5\_base & w2v2-Viet & Mod. SLUE & 0.80 & 0.70 & 0.75 \\ \cline{2-7} 
 & mBART-50 & XLSR-53-Viet & SLUE & 0.52 & 0.02 & 0.04 \\ \cline{2-7} 
 & mBART-50 & XLSR-53-Viet & Mod. SLUE & 0.54 & 0.02 & 0.05 \\ \cline{2-7} 
 & mBART-50 & w2v2-Viet & SLUE & 0.57 & 0.03 & 0.05 \\ \cline{2-7} 
 & mBART-50 & w2v2-Viet & Mod. SLUE & 0.60 & 0.03 & 0.06 \\ \cline{2-7} 
 & BARTpho & XLSR-53-Viet & SLUE & 0.79 & 0.78 & 0.79 \\ \cline{2-7} 
 & BARTpho & XLSR-53-Viet & Mod. SLUE & 0.80 & 0.79 & 0.80 \\ \cline{2-7} 
 & BARTpho & w2v2-Viet & SLUE & 0.79 & 0.77 & 0.78 \\ \cline{2-7} 
 & BARTpho & w2v2-Viet & Mod. SLUE & 0.81 & 0.79 & 0.80 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & XLSR-53-Viet & SLUE & 0.79 & 0.84 & 0.81 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & XLSR-53-Viet & Mod. SLUE & 0.80 & 0.85 & 0.82 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & w2v2-Viet & SLUE & 0.81 & 0.84 & 0.82 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & w2v2-Viet & Mod. SLUE & 0.82 & 0.84 & 0.83 \\ \cline{2-7} 
 & PhoBERT\_base & XLSR-53-Viet & SLUE & 0.79 & 0.84 & 0.81 \\ \cline{2-7} 
 & PhoBERT\_base & XLSR-53-Viet & Mod. SLUE & 0.79 & 0.85 & 0.82 \\ \cline{2-7} 
 & PhoBERT\_base & w2v2-Viet & SLUE & 0.80 & 0.84 & 0.82 \\ \cline{2-7} 
 & PhoBERT\_base & w2v2-Viet & Mod. SLUE & 0.81 & 0.85 & 0.83 \\ \cline{2-7} 
 & PhoBERT\_large & XLSR-53-Viet & SLUE & 0.80 & 0.84 & 0.82 \\ \cline{2-7} 
 & PhoBERT\_large & XLSR-53-Viet & Mod. SLUE & 0.81 & 0.85 & 0.83 \\ \cline{2-7} 
 & PhoBERT\_large & w2v2-Viet & SLUE & 0.82 & 0.84 & 0.83 \\ \cline{2-7} 
 & PhoBERT\_large & w2v2-Viet & Mod. SLUE & 0.82 & 0.85 & 0.83 \\ \cline{2-7} 
 & XLM-R\_base & XLSR-53-Viet & SLUE & 0.74 & 0.83 & 0.79 \\ \cline{2-7} 
 & XLM-R\_base & XLSR-53-Viet & Mod. SLUE & 0.75 & 0.85 & 0.80 \\ \cline{2-7} 
 & XLM-R\_base & w2v2-Viet & SLUE & 0.76 & 0.83 & 0.79 \\ \cline{2-7} 
 & XLM-R\_base & w2v2-Viet & Mod. SLUE & 0.77 & 0.83 & 0.80 \\ \cline{2-7} 
 & XLM-R\_large & XLSR-53-Viet & SLUE & 0.81 & 0.84 & 0.82 \\ \cline{2-7} 
 & XLM-R\_large & XLSR-53-Viet & Mod. SLUE & 0.81 & 0.85 & 0.83 \\ \cline{2-7} 
 & XLM-R\_large & w2v2-Viet & SLUE & 0.82 & 0.84 & 0.83 \\ \cline{2-7} 
 & XLM-R\_large & w2v2-Viet & Mod. SLUE & 0.82 & 0.84 & 0.83 \\ \hline
\multirow{36}{*}{ORGAN} & ViDeBERTa\_base & XLSR-53-Viet & SLUE & 0.36 & 0.31 & 0.33 \\ \cline{2-7} 
 & ViDeBERTa\_base & XLSR-53-Viet & Mod. SLUE & 0.49 & 0.41 & 0.45 \\ \cline{2-7} 
 & ViDeBERTa\_base & w2v2-Viet & SLUE & 0.37 & 0.31 & 0.34 \\ \cline{2-7} 
 & ViDeBERTa\_base & w2v2-Viet & Mod. SLUE & 0.50 & 0.42 & 0.46 \\ \cline{2-7} 
 & ViT5\_base & XLSR-53-Viet & SLUE & 0.50 & 0.39 & 0.44 \\ \cline{2-7} 
 & ViT5\_base & XLSR-53-Viet & Mod. SLUE & 0.59 & 0.46 & 0.52 \\ \cline{2-7} 
 & ViT5\_base & w2v2-Viet & SLUE & 0.53 & 0.40 & 0.46 \\ \cline{2-7} 
 & ViT5\_base & w2v2-Viet & Mod. SLUE & 0.64 & 0.48 & 0.55 \\ \cline{2-7} 
 & mBART-50 & XLSR-53-Viet & SLUE & 0.29 & 0.06 & 0.09 \\ \cline{2-7} 
 & mBART-50 & XLSR-53-Viet & Mod. SLUE & 0.46 & 0.09 & 0.15 \\ \cline{2-7} 
 & mBART-50 & w2v2-Viet & SLUE & 0.30 & 0.06 & 0.10 \\ \cline{2-7} 
 & mBART-50 & w2v2-Viet & Mod. SLUE & 0.42 & 0.08 & 0.14 \\ \cline{2-7} 
 & BARTpho & XLSR-53-Viet & SLUE & 0.52 & 0.42 & 0.46 \\ \cline{2-7} 
 & BARTpho & XLSR-53-Viet & Mod. SLUE & 0.62 & 0.50 & 0.55 \\ \cline{2-7} 
 & BARTpho & w2v2-Viet & SLUE & 0.53 & 0.42 & 0.47 \\ \cline{2-7} 
 & BARTpho & w2v2-Viet & Mod. SLUE & 0.63 & 0.50 & 0.56 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & XLSR-53-Viet & SLUE & 0.53 & 0.48 & 0.50 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & XLSR-53-Viet & Mod. SLUE & 0.62 & 0.56 & 0.59 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & w2v2-Viet & SLUE & 0.55 & 0.49 & 0.52 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & w2v2-Viet & Mod. SLUE & 0.64 & 0.57 & 0.60 \\ \cline{2-7} 
 & PhoBERT\_base & XLSR-53-Viet & SLUE & 0.53 & 0.47 & 0.50 \\ \cline{2-7} 
 & PhoBERT\_base & XLSR-53-Viet & Mod. SLUE & 0.63 & 0.56 & 0.59 \\ \cline{2-7} 
 & PhoBERT\_base & w2v2-Viet & SLUE & 0.54 & 0.48 & 0.51 \\ \cline{2-7} 
 & PhoBERT\_base & w2v2-Viet & Mod. SLUE & 0.63 & 0.56 & 0.59 \\ \cline{2-7} 
 & PhoBERT\_large & XLSR-53-Viet & SLUE & 0.52 & 0.46 & 0.49 \\ \cline{2-7} 
 & PhoBERT\_large & XLSR-53-Viet & Mod. SLUE & 0.62 & 0.55 & 0.58 \\ \cline{2-7} 
 & PhoBERT\_large & w2v2-Viet & SLUE & 0.53 & 0.48 & 0.50 \\ \cline{2-7} 
 & PhoBERT\_large & w2v2-Viet & Mod. SLUE & 0.63 & 0.57 & 0.59 \\ \cline{2-7} 
 & XLM-R\_base & XLSR-53-Viet & SLUE & 0.52 & 0.48 & 0.50 \\ \cline{2-7} 
 & XLM-R\_base & XLSR-53-Viet & Mod. SLUE & 0.61 & 0.56 & 0.59 \\ \cline{2-7} 
 & XLM-R\_base & w2v2-Viet & SLUE & 0.53 & 0.50 & 0.51 \\ \cline{2-7} 
 & XLM-R\_base & w2v2-Viet & Mod. SLUE & 0.62 & 0.58 & 0.60 \\ \cline{2-7} 
 & XLM-R\_large & XLSR-53-Viet & SLUE & 0.55 & 0.47 & 0.50 \\ \cline{2-7} 
 & XLM-R\_large & XLSR-53-Viet & Mod. SLUE & 0.64 & 0.55 & 0.59 \\ \cline{2-7} 
 & XLM-R\_large & w2v2-Viet & SLUE & 0.56 & 0.48 & 0.52 \\ \cline{2-7} 
 & XLM-R\_large & w2v2-Viet & Mod. SLUE & 0.65 & 0.56 & 0.60 \\ \hline
\multirow{36}{*}{ORGANIZATION} & ViDeBERTa\_base & XLSR-53-Viet & SLUE & 0.00 & 0.00 & 0.00 \\ \cline{2-7} 
 & ViDeBERTa\_base & XLSR-53-Viet & Mod. SLUE & 0.00 & 0.00 & 0.00 \\ \cline{2-7} 
 & ViDeBERTa\_base & w2v2-Viet & SLUE & 0.00 & 0.00 & 0.00 \\ \cline{2-7} 
 & ViDeBERTa\_base & w2v2-Viet & Mod. SLUE & 0.00 & 0.00 & 0.00 \\ \cline{2-7} 
 & ViT5\_base & XLSR-53-Viet & SLUE & 0.88 & 0.30 & 0.45 \\ \cline{2-7} 
 & ViT5\_base & XLSR-53-Viet & Mod. SLUE & 0.88 & 0.30 & 0.45 \\ \cline{2-7} 
 & ViT5\_base & w2v2-Viet & SLUE & 0.81 & 0.27 & 0.41 \\ \cline{2-7} 
 & ViT5\_base & w2v2-Viet & Mod. SLUE & 0.81 & 0.27 & 0.41 \\ \cline{2-7} 
 & mBART-50 & XLSR-53-Viet & SLUE & 0.00 & 0.00 & 0.00 \\ \cline{2-7} 
 & mBART-50 & XLSR-53-Viet & Mod. SLUE & 0.00 & 0.00 & 0.00 \\ \cline{2-7} 
 & mBART-50 & w2v2-Viet & SLUE & 0.00 & 0.00 & 0.00 \\ \cline{2-7} 
 & mBART-50 & w2v2-Viet & Mod. SLUE & 0.00 & 0.00 & 0.00 \\ \cline{2-7} 
 & BARTpho & XLSR-53-Viet & SLUE & 0.78 & 0.34 & 0.47 \\ \cline{2-7} 
 & BARTpho & XLSR-53-Viet & Mod. SLUE & 0.82 & 0.36 & 0.50 \\ \cline{2-7} 
 & BARTpho & w2v2-Viet & SLUE & 0.76 & 0.36 & 0.48 \\ \cline{2-7} 
 & BARTpho & w2v2-Viet & Mod. SLUE & 0.82 & 0.39 & 0.53 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & XLSR-53-Viet & SLUE & 0.75 & 0.56 & 0.64 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & XLSR-53-Viet & Mod. SLUE & 0.78 & 0.59 & 0.67 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & w2v2-Viet & SLUE & 0.76 & 0.55 & 0.64 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & w2v2-Viet & Mod. SLUE & 0.79 & 0.57 & 0.66 \\ \cline{2-7} 
 & PhoBERT\_base & XLSR-53-Viet & SLUE & 0.65 & 0.49 & 0.56 \\ \cline{2-7} 
 & PhoBERT\_base & XLSR-53-Viet & Mod. SLUE & 0.66 & 0.49 & 0.56 \\ \cline{2-7} 
 & PhoBERT\_base & w2v2-Viet & SLUE & 0.62 & 0.45 & 0.52 \\ \cline{2-7} 
 & PhoBERT\_base & w2v2-Viet & Mod. SLUE & 0.63 & 0.46 & 0.53 \\ \cline{2-7} 
 & PhoBERT\_large & XLSR-53-Viet & SLUE & 0.73 & 0.50 & 0.59 \\ \cline{2-7} 
 & PhoBERT\_large & XLSR-53-Viet & Mod. SLUE & 0.73 & 0.50 & 0.60 \\ \cline{2-7} 
 & PhoBERT\_large & w2v2-Viet & SLUE & 0.69 & 0.49 & 0.57 \\ \cline{2-7} 
 & PhoBERT\_large & w2v2-Viet & Mod. SLUE & 0.71 & 0.50 & 0.59 \\ \cline{2-7} 
 & XLM-R\_base & XLSR-53-Viet & SLUE & 0.62 & 0.26 & 0.37 \\ \cline{2-7} 
 & XLM-R\_base & XLSR-53-Viet & Mod. SLUE & 0.64 & 0.27 & 0.38 \\ \cline{2-7} 
 & XLM-R\_base & w2v2-Viet & SLUE & 0.57 & 0.26 & 0.35 \\ \cline{2-7} 
 & XLM-R\_base & w2v2-Viet & Mod. SLUE & 0.59 & 0.27 & 0.37 \\ \cline{2-7} 
 & XLM-R\_large & XLSR-53-Viet & SLUE & 0.66 & 0.56 & 0.61 \\ \cline{2-7} 
 & XLM-R\_large & XLSR-53-Viet & Mod. SLUE & 0.68 & 0.58 & 0.63 \\ \cline{2-7} 
 & XLM-R\_large & w2v2-Viet & SLUE & 0.65 & 0.55 & 0.60 \\ \cline{2-7} 
 & XLM-R\_large & w2v2-Viet & Mod. SLUE & 0.69 & 0.58 & 0.63 \\ \hline
\multirow{36}{*}{PERSONALCARE} & ViDeBERTa\_base & XLSR-53-Viet & SLUE & 0.20 & 0.67 & 0.30 \\ \cline{2-7} 
 & ViDeBERTa\_base & XLSR-53-Viet & Mod. SLUE & 0.20 & 0.70 & 0.32 \\ \cline{2-7} 
 & ViDeBERTa\_base & w2v2-Viet & SLUE & 0.20 & 0.67 & 0.31 \\ \cline{2-7} 
 & ViDeBERTa\_base & w2v2-Viet & Mod. SLUE & 0.20 & 0.69 & 0.31 \\ \cline{2-7} 
 & ViT5\_base & XLSR-53-Viet & SLUE & 0.17 & 0.54 & 0.26 \\ \cline{2-7} 
 & ViT5\_base & XLSR-53-Viet & Mod. SLUE & 0.17 & 0.57 & 0.27 \\ \cline{2-7} 
 & ViT5\_base & w2v2-Viet & SLUE & 0.17 & 0.53 & 0.26 \\ \cline{2-7} 
 & ViT5\_base & w2v2-Viet & Mod. SLUE & 0.18 & 0.57 & 0.27 \\ \cline{2-7} 
 & mBART-50 & XLSR-53-Viet & SLUE & 0.03 & 0.02 & 0.02 \\ \cline{2-7} 
 & mBART-50 & XLSR-53-Viet & Mod. SLUE & 0.06 & 0.05 & 0.06 \\ \cline{2-7} 
 & mBART-50 & w2v2-Viet & SLUE & 0.05 & 0.04 & 0.04 \\ \cline{2-7} 
 & mBART-50 & w2v2-Viet & Mod. SLUE & 0.05 & 0.05 & 0.05 \\ \cline{2-7} 
 & BARTpho & XLSR-53-Viet & SLUE & 0.19 & 0.63 & 0.29 \\ \cline{2-7} 
 & BARTpho & XLSR-53-Viet & Mod. SLUE & 0.19 & 0.65 & 0.30 \\ \cline{2-7} 
 & BARTpho & w2v2-Viet & SLUE & 0.18 & 0.63 & 0.28 \\ \cline{2-7} 
 & BARTpho & w2v2-Viet & Mod. SLUE & 0.19 & 0.64 & 0.29 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & XLSR-53-Viet & SLUE & 0.18 & 0.71 & 0.29 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & XLSR-53-Viet & Mod. SLUE & 0.19 & 0.73 & 0.30 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & w2v2-Viet & SLUE & 0.18 & 0.70 & 0.29 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & w2v2-Viet & Mod. SLUE & 0.18 & 0.71 & 0.29 \\ \cline{2-7} 
 & PhoBERT\_base & XLSR-53-Viet & SLUE & 0.19 & 0.69 & 0.30 \\ \cline{2-7} 
 & PhoBERT\_base & XLSR-53-Viet & Mod. SLUE & 0.20 & 0.71 & 0.31 \\ \cline{2-7} 
 & PhoBERT\_base & w2v2-Viet & SLUE & 0.20 & 0.69 & 0.31 \\ \cline{2-7} 
 & PhoBERT\_base & w2v2-Viet & Mod. SLUE & 0.20 & 0.70 & 0.32 \\ \cline{2-7} 
 & PhoBERT\_large & XLSR-53-Viet & SLUE & 0.20 & 0.70 & 0.32 \\ \cline{2-7} 
 & PhoBERT\_large & XLSR-53-Viet & Mod. SLUE & 0.21 & 0.71 & 0.32 \\ \cline{2-7} 
 & PhoBERT\_large & w2v2-Viet & SLUE & 0.20 & 0.68 & 0.31 \\ \cline{2-7} 
 & PhoBERT\_large & w2v2-Viet & Mod. SLUE & 0.21 & 0.69 & 0.32 \\ \cline{2-7} 
 & XLM-R\_base & XLSR-53-Viet & SLUE & 0.22 & 0.70 & 0.34 \\ \cline{2-7} 
 & XLM-R\_base & XLSR-53-Viet & Mod. SLUE & 0.23 & 0.73 & 0.35 \\ \cline{2-7} 
 & XLM-R\_base & w2v2-Viet & SLUE & 0.23 & 0.70 & 0.34 \\ \cline{2-7} 
 & XLM-R\_base & w2v2-Viet & Mod. SLUE & 0.23 & 0.72 & 0.35 \\ \cline{2-7} 
 & XLM-R\_large & XLSR-53-Viet & SLUE & 0.24 & 0.70 & 0.36 \\ \cline{2-7} 
 & XLM-R\_large & XLSR-53-Viet & Mod. SLUE & 0.25 & 0.71 & 0.37 \\ \cline{2-7} 
 & XLM-R\_large & w2v2-Viet & SLUE & 0.25 & 0.69 & 0.37 \\ \cline{2-7} 
 & XLM-R\_large & w2v2-Viet & Mod. SLUE & 0.26 & 0.70 & 0.38 \\ \hline
\multirow{36}{*}{PREVENTIVEMED} & ViDeBERTa\_base & XLSR-53-Viet & SLUE & 0.00 & 0.00 & 0.00 \\ \cline{2-7} 
 & ViDeBERTa\_base & XLSR-53-Viet & Mod. SLUE & 0.00 & 0.06 & 0.01 \\ \cline{2-7} 
 & ViDeBERTa\_base & w2v2-Viet & SLUE & 0.00 & 0.00 & 0.00 \\ \cline{2-7} 
 & ViDeBERTa\_base & w2v2-Viet & Mod. SLUE & 0.00 & 0.06 & 0.01 \\ \cline{2-7} 
 & ViT5\_base & XLSR-53-Viet & SLUE & 0.01 & 0.11 & 0.01 \\ \cline{2-7} 
 & ViT5\_base & XLSR-53-Viet & Mod. SLUE & 0.01 & 0.14 & 0.02 \\ \cline{2-7} 
 & ViT5\_base & w2v2-Viet & SLUE & 0.01 & 0.19 & 0.03 \\ \cline{2-7} 
 & ViT5\_base & w2v2-Viet & Mod. SLUE & 0.02 & 0.22 & 0.03 \\ \cline{2-7} 
 & mBART-50 & XLSR-53-Viet & SLUE & 0.00 & 0.00 & 0.00 \\ \cline{2-7} 
 & mBART-50 & XLSR-53-Viet & Mod. SLUE & 0.00 & 0.00 & 0.00 \\ \cline{2-7} 
 & mBART-50 & w2v2-Viet & SLUE & 0.00 & 0.00 & 0.00 \\ \cline{2-7} 
 & mBART-50 & w2v2-Viet & Mod. SLUE & 0.00 & 0.00 & 0.00 \\ \cline{2-7} 
 & BARTpho & XLSR-53-Viet & SLUE & 0.00 & 0.06 & 0.01 \\ \cline{2-7} 
 & BARTpho & XLSR-53-Viet & Mod. SLUE & 0.01 & 0.19 & 0.02 \\ \cline{2-7} 
 & BARTpho & w2v2-Viet & SLUE & 0.00 & 0.06 & 0.01 \\ \cline{2-7} 
 & BARTpho & w2v2-Viet & Mod. SLUE & 0.01 & 0.19 & 0.02 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & XLSR-53-Viet & SLUE & 0.01 & 0.14 & 0.01 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & XLSR-53-Viet & Mod. SLUE & 0.01 & 0.22 & 0.02 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & w2v2-Viet & SLUE & 0.01 & 0.19 & 0.02 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & w2v2-Viet & Mod. SLUE & 0.01 & 0.28 & 0.03 \\ \cline{2-7} 
 & PhoBERT\_base & XLSR-53-Viet & SLUE & 0.01 & 0.22 & 0.02 \\ \cline{2-7} 
 & PhoBERT\_base & XLSR-53-Viet & Mod. SLUE & 0.01 & 0.31 & 0.03 \\ \cline{2-7} 
 & PhoBERT\_base & w2v2-Viet & SLUE & 0.01 & 0.28 & 0.03 \\ \cline{2-7} 
 & PhoBERT\_base & w2v2-Viet & Mod. SLUE & 0.02 & 0.39 & 0.04 \\ \cline{2-7} 
 & PhoBERT\_large & XLSR-53-Viet & SLUE & 0.01 & 0.22 & 0.02 \\ \cline{2-7} 
 & PhoBERT\_large & XLSR-53-Viet & Mod. SLUE & 0.02 & 0.31 & 0.03 \\ \cline{2-7} 
 & PhoBERT\_large & w2v2-Viet & SLUE & 0.01 & 0.28 & 0.03 \\ \cline{2-7} 
 & PhoBERT\_large & w2v2-Viet & Mod. SLUE & 0.02 & 0.36 & 0.04 \\ \cline{2-7} 
 & XLM-R\_base & XLSR-53-Viet & SLUE & 0.00 & 0.00 & 0.00 \\ \cline{2-7} 
 & XLM-R\_base & XLSR-53-Viet & Mod. SLUE & 0.00 & 0.06 & 0.01 \\ \cline{2-7} 
 & XLM-R\_base & w2v2-Viet & SLUE & 0.00 & 0.00 & 0.00 \\ \cline{2-7} 
 & XLM-R\_base & w2v2-Viet & Mod. SLUE & 0.00 & 0.06 & 0.01 \\ \cline{2-7} 
 & XLM-R\_large & XLSR-53-Viet & SLUE & 0.01 & 0.11 & 0.01 \\ \cline{2-7} 
 & XLM-R\_large & XLSR-53-Viet & Mod. SLUE & 0.01 & 0.19 & 0.02 \\ \cline{2-7} 
 & XLM-R\_large & w2v2-Viet & SLUE & 0.01 & 0.14 & 0.01 \\ \cline{2-7} 
 & XLM-R\_large & w2v2-Viet & Mod. SLUE & 0.01 & 0.22 & 0.02 \\ \hline
\multirow{36}{*}{SURGERY} & ViDeBERTa\_base & XLSR-53-Viet & SLUE & 0.56 & 0.24 & 0.33 \\ \cline{2-7} 
 & ViDeBERTa\_base & XLSR-53-Viet & Mod. SLUE & 0.61 & 0.26 & 0.36 \\ \cline{2-7} 
 & ViDeBERTa\_base & w2v2-Viet & SLUE & 0.57 & 0.24 & 0.34 \\ \cline{2-7} 
 & ViDeBERTa\_base & w2v2-Viet & Mod. SLUE & 0.62 & 0.26 & 0.36 \\ \cline{2-7} 
 & ViT5\_base & XLSR-53-Viet & SLUE & 0.46 & 0.29 & 0.36 \\ \cline{2-7} 
 & ViT5\_base & XLSR-53-Viet & Mod. SLUE & 0.51 & 0.32 & 0.39 \\ \cline{2-7} 
 & ViT5\_base & w2v2-Viet & SLUE & 0.51 & 0.28 & 0.36 \\ \cline{2-7} 
 & ViT5\_base & w2v2-Viet & Mod. SLUE & 0.57 & 0.32 & 0.41 \\ \cline{2-7} 
 & mBART-50 & XLSR-53-Viet & SLUE & 0.22 & 0.05 & 0.08 \\ \cline{2-7} 
 & mBART-50 & XLSR-53-Viet & Mod. SLUE & 0.32 & 0.07 & 0.11 \\ \cline{2-7} 
 & mBART-50 & w2v2-Viet & SLUE & 0.22 & 0.06 & 0.09 \\ \cline{2-7} 
 & mBART-50 & w2v2-Viet & Mod. SLUE & 0.31 & 0.08 & 0.13 \\ \cline{2-7} 
 & BARTpho & XLSR-53-Viet & SLUE & 0.52 & 0.29 & 0.37 \\ \cline{2-7} 
 & BARTpho & XLSR-53-Viet & Mod. SLUE & 0.59 & 0.33 & 0.42 \\ \cline{2-7} 
 & BARTpho & w2v2-Viet & SLUE & 0.54 & 0.29 & 0.38 \\ \cline{2-7} 
 & BARTpho & w2v2-Viet & Mod. SLUE & 0.61 & 0.33 & 0.43 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & XLSR-53-Viet & SLUE & 0.57 & 0.29 & 0.39 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & XLSR-53-Viet & Mod. SLUE & 0.62 & 0.32 & 0.42 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & w2v2-Viet & SLUE & 0.60 & 0.32 & 0.42 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & w2v2-Viet & Mod. SLUE & 0.65 & 0.35 & 0.46 \\ \cline{2-7} 
 & PhoBERT\_base & XLSR-53-Viet & SLUE & 0.53 & 0.26 & 0.35 \\ \cline{2-7} 
 & PhoBERT\_base & XLSR-53-Viet & Mod. SLUE & 0.56 & 0.27 & 0.37 \\ \cline{2-7} 
 & PhoBERT\_base & w2v2-Viet & SLUE & 0.56 & 0.27 & 0.37 \\ \cline{2-7} 
 & PhoBERT\_base & w2v2-Viet & Mod. SLUE & 0.61 & 0.30 & 0.40 \\ \cline{2-7} 
 & PhoBERT\_large & XLSR-53-Viet & SLUE & 0.57 & 0.28 & 0.38 \\ \cline{2-7} 
 & PhoBERT\_large & XLSR-53-Viet & Mod. SLUE & 0.61 & 0.31 & 0.41 \\ \cline{2-7} 
 & PhoBERT\_large & w2v2-Viet & SLUE & 0.61 & 0.28 & 0.39 \\ \cline{2-7} 
 & PhoBERT\_large & w2v2-Viet & Mod. SLUE & 0.66 & 0.31 & 0.42 \\ \cline{2-7} 
 & XLM-R\_base & XLSR-53-Viet & SLUE & 0.50 & 0.32 & 0.39 \\ \cline{2-7} 
 & XLM-R\_base & XLSR-53-Viet & Mod. SLUE & 0.54 & 0.35 & 0.42 \\ \cline{2-7} 
 & XLM-R\_base & w2v2-Viet & SLUE & 0.54 & 0.33 & 0.41 \\ \cline{2-7} 
 & XLM-R\_base & w2v2-Viet & Mod. SLUE & 0.58 & 0.35 & 0.44 \\ \cline{2-7} 
 & XLM-R\_large & XLSR-53-Viet & SLUE & 0.58 & 0.28 & 0.38 \\ \cline{2-7} 
 & XLM-R\_large & XLSR-53-Viet & Mod. SLUE & 0.62 & 0.30 & 0.41 \\ \cline{2-7} 
 & XLM-R\_large & w2v2-Viet & SLUE & 0.62 & 0.30 & 0.40 \\ \cline{2-7} 
 & XLM-R\_large & w2v2-Viet & Mod. SLUE & 0.65 & 0.32 & 0.43 \\ \hline
\multirow{36}{*}{TRANSPORTATION} & ViDeBERTa\_base & XLSR-53-Viet & SLUE & 0.00 & 0.00 & 0.00 \\ \cline{2-7} 
 & ViDeBERTa\_base & XLSR-53-Viet & Mod. SLUE & 0.00 & 0.00 & 0.00 \\ \cline{2-7} 
 & ViDeBERTa\_base & w2v2-Viet & SLUE & 0.00 & 0.00 & 0.00 \\ \cline{2-7} 
 & ViDeBERTa\_base & w2v2-Viet & Mod. SLUE & 0.00 & 0.00 & 0.00 \\ \cline{2-7} 
 & ViT5\_base & XLSR-53-Viet & SLUE & 0.00 & 0.00 & 0.00 \\ \cline{2-7} 
 & ViT5\_base & XLSR-53-Viet & Mod. SLUE & 0.00 & 0.00 & 0.00 \\ \cline{2-7} 
 & ViT5\_base & w2v2-Viet & SLUE & 0.00 & 0.00 & 0.00 \\ \cline{2-7} 
 & ViT5\_base & w2v2-Viet & Mod. SLUE & 0.00 & 0.00 & 0.00 \\ \cline{2-7} 
 & mBART-50 & XLSR-53-Viet & SLUE & 0.00 & 0.00 & 0.00 \\ \cline{2-7} 
 & mBART-50 & XLSR-53-Viet & Mod. SLUE & 0.00 & 0.00 & 0.00 \\ \cline{2-7} 
 & mBART-50 & w2v2-Viet & SLUE & 0.00 & 0.00 & 0.00 \\ \cline{2-7} 
 & mBART-50 & w2v2-Viet & Mod. SLUE & 0.00 & 0.00 & 0.00 \\ \cline{2-7} 
 & BARTpho & XLSR-53-Viet & SLUE & 0.17 & 0.50 & 0.25 \\ \cline{2-7} 
 & BARTpho & XLSR-53-Viet & Mod. SLUE & 0.17 & 0.50 & 0.25 \\ \cline{2-7} 
 & BARTpho & w2v2-Viet & SLUE & 0.00 & 0.00 & 0.00 \\ \cline{2-7} 
 & BARTpho & w2v2-Viet & Mod. SLUE & 0.00 & 0.00 & 0.00 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & XLSR-53-Viet & SLUE & 0.50 & 1,00 & 0.67 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & XLSR-53-Viet & Mod. SLUE & 0.50 & 1,00 & 0.67 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & w2v2-Viet & SLUE & 0.00 & 0.00 & 0.00 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & w2v2-Viet & Mod. SLUE & 0.00 & 0.00 & 0.00 \\ \cline{2-7} 
 & PhoBERT\_base & XLSR-53-Viet & SLUE & 0.40 & 1,00 & 0.57 \\ \cline{2-7} 
 & PhoBERT\_base & XLSR-53-Viet & Mod. SLUE & 0.40 & 1,00 & 0.57 \\ \cline{2-7} 
 & PhoBERT\_base & w2v2-Viet & SLUE & 0.00 & 0.00 & 0.00 \\ \cline{2-7} 
 & PhoBERT\_base & w2v2-Viet & Mod. SLUE & 0.00 & 0.00 & 0.00 \\ \cline{2-7} 
 & PhoBERT\_large & XLSR-53-Viet & SLUE & 0.50 & 1,00 & 0.67 \\ \cline{2-7} 
 & PhoBERT\_large & XLSR-53-Viet & Mod. SLUE & 0.50 & 1,00 & 0.67 \\ \cline{2-7} 
 & PhoBERT\_large & w2v2-Viet & SLUE & 0.00 & 0.00 & 0.00 \\ \cline{2-7} 
 & PhoBERT\_large & w2v2-Viet & Mod. SLUE & 0.00 & 0.00 & 0.00 \\ \cline{2-7} 
 & XLM-R\_base & XLSR-53-Viet & SLUE & 0.00 & 0.00 & 0.00 \\ \cline{2-7} 
 & XLM-R\_base & XLSR-53-Viet & Mod. SLUE & 0.00 & 0.00 & 0.00 \\ \cline{2-7} 
 & XLM-R\_base & w2v2-Viet & SLUE & 0.00 & 0.00 & 0.00 \\ \cline{2-7} 
 & XLM-R\_base & w2v2-Viet & Mod. SLUE & 0.00 & 0.00 & 0.00 \\ \cline{2-7} 
 & XLM-R\_large & XLSR-53-Viet & SLUE & 0.50 & 1,00 & 0.67 \\ \cline{2-7} 
 & XLM-R\_large & XLSR-53-Viet & Mod. SLUE & 0.50 & 1,00 & 0.67 \\ \cline{2-7} 
 & XLM-R\_large & w2v2-Viet & SLUE & 0.00 & 0.00 & 0.00 \\ \cline{2-7} 
 & XLM-R\_large & w2v2-Viet & Mod. SLUE & 0.00 & 0.00 & 0.00 \\ \hline
\multirow{36}{*}{TREATMENT} & ViDeBERTa\_base & XLSR-53-Viet & SLUE & 0.56 & 0.77 & 0.65 \\ \cline{2-7} 
 & ViDeBERTa\_base & XLSR-53-Viet & Mod. SLUE & 0.57 & 0.78 & 0.66 \\ \cline{2-7} 
 & ViDeBERTa\_base & w2v2-Viet & SLUE & 0.58 & 0.75 & 0.65 \\ \cline{2-7} 
 & ViDeBERTa\_base & w2v2-Viet & Mod. SLUE & 0.58 & 0.76 & 0.66 \\ \cline{2-7} 
 & ViT5\_base & XLSR-53-Viet & SLUE & 0.45 & 0.62 & 0.52 \\ \cline{2-7} 
 & ViT5\_base & XLSR-53-Viet & Mod. SLUE & 0.46 & 0.63 & 0.53 \\ \cline{2-7} 
 & ViT5\_base & w2v2-Viet & SLUE & 0.44 & 0.62 & 0.52 \\ \cline{2-7} 
 & ViT5\_base & w2v2-Viet & Mod. SLUE & 0.45 & 0.64 & 0.53 \\ \cline{2-7} 
 & mBART-50 & XLSR-53-Viet & SLUE & 0.19 & 0.08 & 0.11 \\ \cline{2-7} 
 & mBART-50 & XLSR-53-Viet & Mod. SLUE & 0.23 & 0.09 & 0.13 \\ \cline{2-7} 
 & mBART-50 & w2v2-Viet & SLUE & 0.30 & 0.12 & 0.17 \\ \cline{2-7} 
 & mBART-50 & w2v2-Viet & Mod. SLUE & 0.34 & 0.13 & 0.19 \\ \cline{2-7} 
 & BARTpho & XLSR-53-Viet & SLUE & 0.56 & 0.71 & 0.62 \\ \cline{2-7} 
 & BARTpho & XLSR-53-Viet & Mod. SLUE & 0.57 & 0.72 & 0.64 \\ \cline{2-7} 
 & BARTpho & w2v2-Viet & SLUE & 0.58 & 0.71 & 0.64 \\ \cline{2-7} 
 & BARTpho & w2v2-Viet & Mod. SLUE & 0.60 & 0.73 & 0.66 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & XLSR-53-Viet & SLUE & 0.54 & 0.77 & 0.64 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & XLSR-53-Viet & Mod. SLUE & 0.55 & 0.78 & 0.65 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & w2v2-Viet & SLUE & 0.55 & 0.76 & 0.64 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & w2v2-Viet & Mod. SLUE & 0.56 & 0.77 & 0.65 \\ \cline{2-7} 
 & PhoBERT\_base & XLSR-53-Viet & SLUE & 0.56 & 0.77 & 0.65 \\ \cline{2-7} 
 & PhoBERT\_base & XLSR-53-Viet & Mod. SLUE & 0.58 & 0.79 & 0.67 \\ \cline{2-7} 
 & PhoBERT\_base & w2v2-Viet & SLUE & 0.57 & 0.77 & 0.65 \\ \cline{2-7} 
 & PhoBERT\_base & w2v2-Viet & Mod. SLUE & 0.58 & 0.78 & 0.66 \\ \cline{2-7} 
 & PhoBERT\_large & XLSR-53-Viet & SLUE & 0.54 & 0.77 & 0.64 \\ \cline{2-7} 
 & PhoBERT\_large & XLSR-53-Viet & Mod. SLUE & 0.55 & 0.79 & 0.65 \\ \cline{2-7} 
 & PhoBERT\_large & w2v2-Viet & SLUE & 0.54 & 0.76 & 0.63 \\ \cline{2-7} 
 & PhoBERT\_large & w2v2-Viet & Mod. SLUE & 0.55 & 0.77 & 0.64 \\ \cline{2-7} 
 & XLM-R\_base & XLSR-53-Viet & SLUE & 0.46 & 0.76 & 0.57 \\ \cline{2-7} 
 & XLM-R\_base & XLSR-53-Viet & Mod. SLUE & 0.47 & 0.78 & 0.58 \\ \cline{2-7} 
 & XLM-R\_base & w2v2-Viet & SLUE & 0.45 & 0.76 & 0.56 \\ \cline{2-7} 
 & XLM-R\_base & w2v2-Viet & Mod. SLUE & 0.46 & 0.77 & 0.57 \\ \cline{2-7} 
 & XLM-R\_large & XLSR-53-Viet & SLUE & 0.60 & 0.77 & 0.68 \\ \cline{2-7} 
 & XLM-R\_large & XLSR-53-Viet & Mod. SLUE & 0.61 & 0.78 & 0.69 \\ \cline{2-7} 
 & XLM-R\_large & w2v2-Viet & SLUE & 0.60 & 0.76 & 0.67 \\ \cline{2-7} 
 & XLM-R\_large & w2v2-Viet & Mod. SLUE & 0.61 & 0.77 & 0.68 \\ \hline
\multirow{36}{*}{UNITCALIBRATOR} & ViDeBERTa\_base & XLSR-53-Viet & SLUE & 0.24 & 0.34 & 0.28 \\ \cline{2-7} 
 & ViDeBERTa\_base & XLSR-53-Viet & Mod. SLUE & 0.29 & 0.42 & 0.34 \\ \cline{2-7} 
 & ViDeBERTa\_base & w2v2-Viet & SLUE & 0.25 & 0.34 & 0.29 \\ \cline{2-7} 
 & ViDeBERTa\_base & w2v2-Viet & Mod. SLUE & 0.29 & 0.40 & 0.34 \\ \cline{2-7} 
 & ViT5\_base & XLSR-53-Viet & SLUE & 0.25 & 0.38 & 0.30 \\ \cline{2-7} 
 & ViT5\_base & XLSR-53-Viet & Mod. SLUE & 0.28 & 0.42 & 0.33 \\ \cline{2-7} 
 & ViT5\_base & w2v2-Viet & SLUE & 0.26 & 0.38 & 0.31 \\ \cline{2-7} 
 & ViT5\_base & w2v2-Viet & Mod. SLUE & 0.28 & 0.42 & 0.34 \\ \cline{2-7} 
 & mBART-50 & XLSR-53-Viet & SLUE & 0.26 & 0.05 & 0.09 \\ \cline{2-7} 
 & mBART-50 & XLSR-53-Viet & Mod. SLUE & 0.41 & 0.08 & 0.14 \\ \cline{2-7} 
 & mBART-50 & w2v2-Viet & SLUE & 0.28 & 0.06 & 0.10 \\ \cline{2-7} 
 & mBART-50 & w2v2-Viet & Mod. SLUE & 0.36 & 0.08 & 0.13 \\ \cline{2-7} 
 & BARTpho & XLSR-53-Viet & SLUE & 0.34 & 0.41 & 0.37 \\ \cline{2-7} 
 & BARTpho & XLSR-53-Viet & Mod. SLUE & 0.37 & 0.44 & 0.40 \\ \cline{2-7} 
 & BARTpho & w2v2-Viet & SLUE & 0.35 & 0.42 & 0.39 \\ \cline{2-7} 
 & BARTpho & w2v2-Viet & Mod. SLUE & 0.38 & 0.45 & 0.41 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & XLSR-53-Viet & SLUE & 0.35 & 0.55 & 0.43 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & XLSR-53-Viet & Mod. SLUE & 0.40 & 0.63 & 0.49 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & w2v2-Viet & SLUE & 0.39 & 0.55 & 0.45 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & w2v2-Viet & Mod. SLUE & 0.42 & 0.60 & 0.50 \\ \cline{2-7} 
 & PhoBERT\_base & XLSR-53-Viet & SLUE & 0.34 & 0.52 & 0.41 \\ \cline{2-7} 
 & PhoBERT\_base & XLSR-53-Viet & Mod. SLUE & 0.39 & 0.59 & 0.47 \\ \cline{2-7} 
 & PhoBERT\_base & w2v2-Viet & SLUE & 0.36 & 0.53 & 0.43 \\ \cline{2-7} 
 & PhoBERT\_base & w2v2-Viet & Mod. SLUE & 0.40 & 0.59 & 0.47 \\ \cline{2-7} 
 & PhoBERT\_large & XLSR-53-Viet & SLUE & 0.36 & 0.54 & 0.43 \\ \cline{2-7} 
 & PhoBERT\_large & XLSR-53-Viet & Mod. SLUE & 0.40 & 0.60 & 0.48 \\ \cline{2-7} 
 & PhoBERT\_large & w2v2-Viet & SLUE & 0.38 & 0.55 & 0.45 \\ \cline{2-7} 
 & PhoBERT\_large & w2v2-Viet & Mod. SLUE & 0.41 & 0.59 & 0.49 \\ \cline{2-7} 
 & XLM-R\_base & XLSR-53-Viet & SLUE & 0.32 & 0.51 & 0.40 \\ \cline{2-7} 
 & XLM-R\_base & XLSR-53-Viet & Mod. SLUE & 0.36 & 0.57 & 0.44 \\ \cline{2-7} 
 & XLM-R\_base & w2v2-Viet & SLUE & 0.34 & 0.51 & 0.41 \\ \cline{2-7} 
 & XLM-R\_base & w2v2-Viet & Mod. SLUE & 0.37 & 0.55 & 0.44 \\ \cline{2-7} 
 & XLM-R\_large & XLSR-53-Viet & SLUE & 0.36 & 0.52 & 0.42 \\ \cline{2-7} 
 & XLM-R\_large & XLSR-53-Viet & Mod. SLUE & 0.40 & 0.58 & 0.47 \\ \cline{2-7} 
 & XLM-R\_large & w2v2-Viet & SLUE & 0.40 & 0.55 & 0.46 \\ \cline{2-7} 
 & XLM-R\_large & w2v2-Viet & Mod. SLUE & 0.42 & 0.58 & 0.49 \\ \hline
\multirow{36}{*}{Overall Macro} & ViDeBERTa\_base & XLSR-53-Viet & SLUE & 0.34 & 0.31 & 0.30 \\ \cline{2-7} 
 & ViDeBERTa\_base & XLSR-53-Viet & Mod. SLUE & 0.38 & 0.34 & 0.33 \\ \cline{2-7} 
 & ViDeBERTa\_base & w2v2-Viet & SLUE & 0.39 & 0.30 & 0.29 \\ \cline{2-7} 
 & ViDeBERTa\_base & w2v2-Viet & Mod. SLUE & 0.43 & 0.33 & 0.33 \\ \cline{2-7} 
 & ViT5\_base & XLSR-53-Viet & SLUE & 0.48 & 0.42 & 0.42 \\ \cline{2-7} 
 & ViT5\_base & XLSR-53-Viet & Mod. SLUE & 0.52 & 0.45 & 0.46 \\ \cline{2-7} 
 & ViT5\_base & w2v2-Viet & SLUE & 0.49 & 0.42 & 0.43 \\ \cline{2-7} 
 & ViT5\_base & w2v2-Viet & Mod. SLUE & 0.53 & 0.46 & 0.46 \\ \cline{2-7} 
 & mBART-50 & XLSR-53-Viet & SLUE & 0.28 & 0.04 & 0.07 \\ \cline{2-7} 
 & mBART-50 & XLSR-53-Viet & Mod. SLUE & 0.36 & 0.06 & 0.09 \\ \cline{2-7} 
 & mBART-50 & w2v2-Viet & SLUE & 0.29 & 0.05 & 0.08 \\ \cline{2-7} 
 & mBART-50 & w2v2-Viet & Mod. SLUE & 0.38 & 0.06 & 0.10 \\ \cline{2-7} 
 & BARTpho & XLSR-53-Viet & SLUE & 0.52 & 0.49 & 0.48 \\ \cline{2-7} 
 & BARTpho & XLSR-53-Viet & Mod. SLUE & 0.57 & 0.53 & 0.51 \\ \cline{2-7} 
 & BARTpho & w2v2-Viet & SLUE & 0.51 & 0.46 & 0.47 \\ \cline{2-7} 
 & BARTpho & w2v2-Viet & Mod. SLUE & 0.56 & 0.50 & 0.50 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & XLSR-53-Viet & SLUE & 0.56 & 0.59 & 0.55 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & XLSR-53-Viet & Mod. SLUE & 0.59 & 0.63 & 0.58 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & w2v2-Viet & SLUE & 0.54 & 0.53 & 0.51 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & w2v2-Viet & Mod. SLUE & 0.57 & 0.57 & 0.54 \\ \cline{2-7} 
 & PhoBERT\_base & XLSR-53-Viet & SLUE & 0.54 & 0.58 & 0.53 \\ \cline{2-7} 
 & PhoBERT\_base & XLSR-53-Viet & Mod. SLUE & 0.57 & 0.62 & 0.56 \\ \cline{2-7} 
 & PhoBERT\_base & w2v2-Viet & SLUE & 0.52 & 0.52 & 0.50 \\ \cline{2-7} 
 & PhoBERT\_base & w2v2-Viet & Mod. SLUE & 0.55 & 0.56 & 0.53 \\ \cline{2-7} 
 & PhoBERT\_large & XLSR-53-Viet & SLUE & 0.56 & 0.58 & 0.54 \\ \cline{2-7} 
 & PhoBERT\_large & XLSR-53-Viet & Mod. SLUE & 0.59 & 0.62 & 0.57 \\ \cline{2-7} 
 & PhoBERT\_large & w2v2-Viet & SLUE & 0.53 & 0.53 & 0.50 \\ \cline{2-7} 
 & PhoBERT\_large & w2v2-Viet & Mod. SLUE & 0.57 & 0.56 & 0.53 \\ \cline{2-7} 
 & XLM-R\_base & XLSR-53-Viet & SLUE & 0.48 & 0.47 & 0.45 \\ \cline{2-7} 
 & XLM-R\_base & XLSR-53-Viet & Mod. SLUE & 0.52 & 0.51 & 0.49 \\ \cline{2-7} 
 & XLM-R\_base & w2v2-Viet & SLUE & 0.48 & 0.47 & 0.45 \\ \cline{2-7} 
 & XLM-R\_base & w2v2-Viet & Mod. SLUE & 0.51 & 0.51 & 0.49 \\ \cline{2-7} 
 & XLM-R\_large & XLSR-53-Viet & SLUE & 0.58 & 0.59 & 0.56 \\ \cline{2-7} 
 & XLM-R\_large & XLSR-53-Viet & Mod. SLUE & 0.61 & 0.62 & 0.59 \\ \cline{2-7} 
 & XLM-R\_large & w2v2-Viet & SLUE & 0.55 & 0.53 & 0.52 \\ \cline{2-7} 
 & XLM-R\_large & w2v2-Viet & Mod. SLUE & 0.58 & 0.56 & 0.55 \\ \hline
\multirow{36}{*}{Overall Micro} & ViDeBERTa\_base & XLSR-53-Viet & SLUE & 0.45 & 0.34 & 0.39 \\ \cline{2-7} 
 & ViDeBERTa\_base & XLSR-53-Viet & Mod. SLUE & 0.51 & 0.39 & 0.45 \\ \cline{2-7} 
 & ViDeBERTa\_base & w2v2-Viet & SLUE & 0.45 & 0.34 & 0.39 \\ \cline{2-7} 
 & ViDeBERTa\_base & w2v2-Viet & Mod. SLUE & 0.51 & 0.39 & 0.44 \\ \cline{2-7} 
 & ViT5\_base & XLSR-53-Viet & SLUE & 0.52 & 0.46 & 0.48 \\ \cline{2-7} 
 & ViT5\_base & XLSR-53-Viet & Mod. SLUE & 0.58 & 0.50 & 0.54 \\ \cline{2-7} 
 & ViT5\_base & w2v2-Viet & SLUE & 0.53 & 0.46 & 0.49 \\ \cline{2-7} 
 & ViT5\_base & w2v2-Viet & Mod. SLUE & 0.59 & 0.51 & 0.54 \\ \cline{2-7} 
 & mBART-50 & XLSR-53-Viet & SLUE & 0.35 & 0.05 & 0.09 \\ \cline{2-7} 
 & mBART-50 & XLSR-53-Viet & Mod. SLUE & 0.46 & 0.07 & 0.12 \\ \cline{2-7} 
 & mBART-50 & w2v2-Viet & SLUE & 0.35 & 0.05 & 0.09 \\ \cline{2-7} 
 & mBART-50 & w2v2-Viet & Mod. SLUE & 0.47 & 0.07 & 0.12 \\ \cline{2-7} 
 & BARTpho & XLSR-53-Viet & SLUE & 0.56 & 0.50 & 0.53 \\ \cline{2-7} 
 & BARTpho & XLSR-53-Viet & Mod. SLUE & 0.61 & 0.55 & 0.58 \\ \cline{2-7} 
 & BARTpho & w2v2-Viet & SLUE & 0.55 & 0.50 & 0.52 \\ \cline{2-7} 
 & BARTpho & w2v2-Viet & Mod. SLUE & 0.61 & 0.55 & 0.58 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & XLSR-53-Viet & SLUE & 0.57 & 0.57 & 0.57 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & XLSR-53-Viet & Mod. SLUE & 0.62 & 0.61 & 0.62 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & w2v2-Viet & SLUE & 0.58 & 0.56 & 0.57 \\ \cline{2-7} 
 & PhoBERT\_base-v2 & w2v2-Viet & Mod. SLUE & 0.62 & 0.61 & 0.62 \\ \cline{2-7} 
 & PhoBERT\_base & XLSR-53-Viet & SLUE & 0.56 & 0.56 & 0.56 \\ \cline{2-7} 
 & PhoBERT\_base & XLSR-53-Viet & Mod. SLUE & 0.61 & 0.61 & 0.61 \\ \cline{2-7} 
 & PhoBERT\_base & w2v2-Viet & SLUE & 0.56 & 0.56 & 0.56 \\ \cline{2-7} 
 & PhoBERT\_base & w2v2-Viet & Mod. SLUE & 0.61 & 0.60 & 0.61 \\ \cline{2-7} 
 & PhoBERT\_large & XLSR-53-Viet & SLUE & 0.57 & 0.55 & 0.56 \\ \cline{2-7} 
 & PhoBERT\_large & XLSR-53-Viet & Mod. SLUE & 0.62 & 0.60 & 0.61 \\ \cline{2-7} 
 & PhoBERT\_large & w2v2-Viet & SLUE & 0.58 & 0.55 & 0.56 \\ \cline{2-7} 
 & PhoBERT\_large & w2v2-Viet & Mod. SLUE & 0.62 & 0.59 & 0.61 \\ \cline{2-7} 
 & XLM-R\_base & XLSR-53-Viet & SLUE & 0.54 & 0.52 & 0.53 \\ \cline{2-7} 
 & XLM-R\_base & XLSR-53-Viet & Mod. SLUE & 0.59 & 0.57 & 0.58 \\ \cline{2-7} 
 & XLM-R\_base & w2v2-Viet & SLUE & 0.54 & 0.52 & 0.53 \\ \cline{2-7} 
 & XLM-R\_base & w2v2-Viet & Mod. SLUE & 0.59 & 0.57 & 0.58 \\ \cline{2-7} 
 & XLM-R\_large & XLSR-53-Viet & SLUE & 0.60 & 0.56 & 0.58 \\ \cline{2-7} 
 & XLM-R\_large & XLSR-53-Viet & Mod. SLUE & 0.64 & 0.60 & 0.62 \\ \cline{2-7} 
 & XLM-R\_large & w2v2-Viet & SLUE & 0.60 & 0.56 & 0.58 \\ \cline{2-7} 
 & XLM-R\_large & w2v2-Viet & Mod. SLUE & 0.64 & 0.60 & 0.62 \\ \hline
\caption{NER results by entity types (in percent) on ASR output of test set using various pre-trained language models and ASR models. Metrics shown are Precision, Recall, and overall micro/macro F1 score.}
\label{appx_spk_NER_results_byLabel_}
\end{longtable}
}
"""
    
    # Extract F1 scores from the LaTeX table
    entity_f1_scores = extract_f1_scores(text_ner_table)
    print("Extracted F1 scores:", entity_f1_scores)
    
    # Plot the extracted F1 scores
    plot_f1_scores(entity_f1_scores, output_filename="text_ner_scatter_splot.pdf")

    # Extract F1 scores from the LaTeX table
    entity_f1_scores = extract_f1_scores(spoken_ner_table, is_spoken=True)
    print("Extracted F1 scores:", entity_f1_scores)
    
    # Plot the extracted F1 scores
    plot_f1_scores(entity_f1_scores, output_filename="spoken_ner_scatter_splot.pdf")


